The hidden sunrise in the energy-energy correlator

The energy-energy correlator (EEC) is one of a handful of collider observables that can be computed analytically to high orders. As an energy-weighted cross-section, it exposes features of quantum field theory that scattering amplitudes do not, and it can be compared directly to data. As with scattering amplitudes, the analytic expressions require special functions beyond polylogarithms. In Henn et al., the EEC was computed to next-to-next-to-leading order (NNLO) for $\mathcal{N}=4$ super Yang-Mills (SYM) theory, and the result is expressed in terms of both harmonic polylogarithms (HPLs) and one two-fold integral, which contains elliptic curves. In this work, we report a complete result including the remaining elliptic sector, which is closely related to the sunrise Feynman integrals. We find the $j$-invariants of the EEC and the sunrise agree identically under a M\"obius map, and thus the elliptic sector in the EEC lives on the $\Gamma_1(6)$ modular curve of the sunrise integral. We then express the answer in terms of iterated Eisenstein integrals, which can be evaluated to high precision quickly. The analytic form also allows a first study of the EEC Landau bootstrap, and the understanding of its function space in $\mathcal{N}=4$ SYM offers a concrete handle on the elliptic sector of the EEC in QCD. Many of the technical results in this paper were completed with AI under human supervision.

==> anc/FNNLO_EEC.wl <==
(* ::Package:: *)

(* ============================================================================================
   FNNLO_EEC.wl  --  the analytic NNLO energy-energy correlator of N=4 super Yang-Mills

   F(zt) = 2 zt^2 (1-zt) dsigma/dzt = a F_LO + a^2 F_NLO + a^3 F_NNLO + ...,   a = N_c^2 g_YM^2/(4 pi^2),   zt = (1 - cos chi)/2,
   F_NNLO = F_HPL + F_R  (Henn-Sokatchev-Yan-Zhiboedov, unit relative factor; F_R = 2 F_K + P = the two-fold integral).
   Here   FNNLO = FP + FE,   FP = F_HPL + 2 Psi + P (polylogarithmic),   FE = 2 (c1 S0 + c2 S0') (elliptic).

   Polylogarithms:  HPL[{a1,...,an}, Sqrt[zt]] are harmonic polylogarithms of sqrt(zt) in the notation of the HPL package
   (D. Maitre), index symbols 0, plus, minus exactly as in the HSYZ ancillary file fHPL.txt:
        f_0(t) = 1/t,   f_plus(t) = 1/(1-t) + 1/(1+t) = 2/(1-t^2),   f_minus(t) = 1/(1-t) - 1/(1+t) = 2t/(1-t^2),
        HPL[{0}, Sqrt[zt]] = Log[zt]/2,  HPL[{plus}, Sqrt[zt]] = -Log[(1-Sqrt[zt])/(1+Sqrt[zt])],  HPL[{minus}, Sqrt[zt]] = -Log[1-zt].
   (Words without a plus letter are HPLs of zt: H_w(zt) = 2^{#zeros(w)} H_{w'}(Sqrt[zt]), 0 -> 0, 1 -> minus.)
   THE HPL PACKAGE MUST BE LOADED (<< HPL`) BEFORE THIS FILE, so that plus/minus are the package's symbols and HPL[...] evaluates.

   Elliptic sector (modular frame of the paper):  q = Exp[2 Pi I (tau~ - 1/2)],  L = Log[q],  theta = q d/dq,
        zt = -eta1^3 eta6^9/(eta2^3 eta3^9),   psi1 = eta2 eta3^6/(eta1^2 eta6^3)   (eta_d = eta(d tau~), q-expansions in qt = -q),
        theta zt = psi1^2 zt (1-zt)(1+8zt),   psi1 = Sum_n (-1)^n [Sum_k Binomial[n,k]^3] zt^n  (|zt|<1/8),   psi1p = d psi1/d zt,
        letters  w0 = theta Log[zt] = psi1^2 (1 + 7 zt - 8 zt^2),   w1 = -theta Log[1-zt] = psi1^2 (zt + 8 zt^2),
                 psi1 w0 and zt psi1 w0 (modular weight 3);
        EI[f1, f2, ..., fn] = theta^-1[ f1 EI[f2, ..., fn] ],  EI[] = 1,  f1 OUTERMOST, q implicit  (the paper's I(f1,...,fn; q)),
        theta^-1 q^m = q^m/m (m >= 1),  theta^-1 L^j = L^(j+1)/(j+1)  (tangential base point at q = 0, eq:Iiter);
        theta EI[1, f2, ...] = EI[f2, ...],  theta L = 1,  so  thetaS0overPsi1 = theta S0overPsi1.
   S0 = psi1 S0overPsi1,  S0' = d S0/d zt = psi1p S0overPsi1 + thetaS0overPsi1/(psi1 zt (1-zt)(1+8zt)),
   FE = 2 Acoef S0overPsi1 + 2 Bcoef thetaS0overPsi1 = 2 (c1 S0 + c2 S0'),   Acoef = c1 psi1 + c2 psi1p,   Bcoef = (1-zt)/(3 psi1).
   Constants: Pi, Zeta[3], Zeta[5].  Numerical evaluation: EvaluateI (Part 2).
   Part 1b: the sources of the elliptic system, Psi (eq:Psifull) and Ep = E' (eq:Epfull) as HPL[{0/1 letters}, zt], betap = 6/(zt(1-zt)),
        L_PF S0 = Ep + betap Psi,  L_PF = zt(zt-1)(8zt+1) d^2 + (24zt^2-14zt-1) d + 2(4zt-1);  and the objects S0, S0p, FK = FE/2 + Psi = F_K1.
   Part 2 evaluates in two frames: the collinear q-series (Method -> "Collinear") and the back-to-back frame (Method -> "BackToBack") obtained
        from the cusp involution mu(zt) = (1-zt)/(1+8zt) [S0(zt) = ((1+8zt')/9) psi1'(q') (9 S0(1) + I'(q',L')), psi1(zt) = -((1+8zt')/(Sqrt[3] Pi)) psi1'(q') L'];
        Method -> Automatic (default) takes BackToBack for zt > 1/4. 
   ============================================================================================ *)
If[! MemberQ[$Packages, "HPL`"], Print["FNNLO_EEC.wl: the HPL package is not loaded -- load it first (<< HPL`) for the polylogarithmic part."]];

(* ---------------------------------------- Part 1 -- the analytic result ---------------------------------------- *)
(* polylogarithmic part, unified +- basis of HPLs of Sqrt[zt] (paper eq:FPfull, 145 monomials) *)
FP = (2*(-1 + zt)*zt)*Zeta[3] + (-1/180*((-1 + zt)*(4 + 3*zt)))*Pi^4 + (-1/4*(zt*(60 + 17*zt)))*Zeta[5] + ((zt*(1 + zt))/6)*Pi^2*Zeta[3] + ((-2*(-1 + zt)*zt)/3)*Pi^2*HPL[{0}, Sqrt[zt]] + ((-2*(-1 + zt)*(-1 + 13*zt))/3)*Zeta[3]*HPL[{0}, Sqrt[zt]] + ((zt*(12 + 7*zt))/90)*Pi^4*HPL[{0}, Sqrt[zt]] + (Sqrt[zt]*((-1 + zt)/3))*Pi^2*HPL[{plus}, Sqrt[zt]] + (Sqrt[zt]*(-1 + zt))*Zeta[3]*HPL[{plus}, Sqrt[zt]] + (-1/3*((-1 + zt)*zt))*Pi^2*HPL[{minus}, Sqrt[zt]] + (((-4 + zt)*(-1 + zt))/3)*Zeta[3]*HPL[{minus}, Sqrt[zt]] + ((45 - 27*zt - 11*zt^2)/720)*Pi^4*HPL[{minus}, Sqrt[zt]] + ((-1 + zt)*zt)*Pi^2*HPL[{0, 0}, Sqrt[zt]] + (-4*zt*(1 + zt))*Zeta[3]*HPL[{0, 0}, Sqrt[zt]] + (Sqrt[zt]*((2*(-1 + zt))/3))*Pi^2*HPL[{0, plus}, Sqrt[zt]] + (((-1 + zt)*(-1 + 7*zt))/3)*Pi^2*HPL[{0, minus}, Sqrt[zt]] + (-2*(-3 + zt)*zt)*Zeta[3]*HPL[{0, minus}, Sqrt[zt]] + (Sqrt[zt]*((-2*(-1 + zt))/3))*Pi^2*HPL[{plus, 0}, Sqrt[zt]] + (-1/6*((-1 + zt)*(3 + 4*zt)))*Pi^2*HPL[{plus, plus}, Sqrt[zt]] + (-1/2*(-1 + zt)^2)*Zeta[3]*HPL[{plus, plus}, Sqrt[zt]] + (Sqrt[zt]*((-7*(-1 + zt))/6))*Pi^2*HPL[{plus, minus}, Sqrt[zt]] + (-1/6*((-5 + zt)*(-1 + zt)))*Pi^2*HPL[{minus, 0}, Sqrt[zt]] + (-12 + 7*zt + 4*zt^2)*Zeta[3]*HPL[{minus, 0}, Sqrt[zt]] + (Sqrt[zt]*((7*(-1 + zt))/6))*Pi^2*HPL[{minus, plus}, Sqrt[zt]] + (((-1 + zt)*(2 + 5*zt))/6)*Pi^2*HPL[{minus, minus}, Sqrt[zt]] + ((3 + 6*zt + 4*zt^2)/2)*Zeta[3]*HPL[{minus, minus}, Sqrt[zt]] + (-16*(-1 + zt)*zt)*HPL[{0, 0, minus}, Sqrt[zt]] + (-1/3*(zt*(-4 + 9*zt)))*Pi^2*HPL[{0, 0, minus}, Sqrt[zt]] + (Sqrt[zt]*(4*(-1 + zt)))*HPL[{0, plus, 0}, Sqrt[zt]] + ((zt*(-5 + 9*zt))/6)*Pi^2*HPL[{0, plus, plus}, Sqrt[zt]] + (16*(-1 + zt)*zt)*HPL[{0, minus, 0}, Sqrt[zt]] + (-zt^2)*Pi^2*HPL[{0, minus, 0}, Sqrt[zt]] + (-1/6*(zt*(1 + 9*zt)))*Pi^2*HPL[{0, minus, minus}, Sqrt[zt]] + (Sqrt[zt]*(4*(-1 + zt)))*HPL[{plus, 0, 0}, Sqrt[zt]] + (-1/6*((-1 + zt)*(1 + 2*zt)))*Pi^2*HPL[{plus, 0, plus}, Sqrt[zt]] + (Sqrt[zt]*(8*(-1 + zt)))*HPL[{plus, 0, minus}, Sqrt[zt]] + (-2*(-1 + zt)*(1 + 2*zt))*HPL[{plus, plus, 0}, Sqrt[zt]] + (((-1 + zt)*zt)/3)*Pi^2*HPL[{plus, plus, 0}, Sqrt[zt]] + (((-1 + zt)*(3 + 7*zt))/12)*Pi^2*HPL[{plus, plus, minus}, Sqrt[zt]] + (Sqrt[zt]*(-6*(-1 + zt)))*HPL[{plus, minus, 0}, Sqrt[zt]] + (-1/12*((-1 + zt)*(3 + 7*zt)))*Pi^2*HPL[{plus, minus, plus}, Sqrt[zt]] + (-4*(-1 + zt))*HPL[{minus, 0, 0}, Sqrt[zt]] + (-1/3*((-1 + zt)*(3 + zt)))*Pi^2*HPL[{minus, 0, 0}, Sqrt[zt]] + (-8*(-1 + zt)*zt)*HPL[{minus, 0, minus}, Sqrt[zt]] + (-1/6*((1 + zt)*(-9 + 8*zt)))*Pi^2*HPL[{minus, 0, minus}, Sqrt[zt]] + (Sqrt[zt]*(6*(-1 + zt)))*HPL[{minus, plus, 0}, Sqrt[zt]] + (((-1 + zt)*(3 + 7*zt))/12)*Pi^2*HPL[{minus, plus, plus}, Sqrt[zt]] + (2*(-1 + zt)*(-1 + 4*zt))*HPL[{minus, minus, 0}, Sqrt[zt]] + ((-3 + 2*zt - 4*zt^2)/6)*Pi^2*HPL[{minus, minus, 0}, Sqrt[zt]] + (-1/12*((-1 + 2*zt)*(1 + 4*zt)))*Pi^2*HPL[{minus, minus, minus}, Sqrt[zt]] + ((4*(-1 + zt)*(-4 + 55*zt))/3)*HPL[{0, 0, 0, minus}, Sqrt[zt]] + (Sqrt[zt]*(4*(-1 + zt)))*HPL[{0, 0, plus, 0}, Sqrt[zt]] + (-8*(-1 + zt)*(1 + 4*zt))*HPL[{0, 0, minus, 0}, Sqrt[zt]] + ((2*(-1 + zt)*(-10 + 31*zt))/3)*HPL[{0, 0, minus, minus}, Sqrt[zt]] + (Sqrt[zt]*(8*(-1 + zt)))*HPL[{0, plus, 0, minus}, Sqrt[zt]] + (24*(-1 + zt)*zt)*HPL[{0, plus, plus, 0}, Sqrt[zt]] + (Sqrt[zt]*(-8*(-1 + zt)))*HPL[{0, plus, minus, 0}, Sqrt[zt]] + (-4*(-2 + zt)*(-1 + zt))*HPL[{0, minus, 0, 0}, Sqrt[zt]] + ((4*(-1 + zt)*(-7 + 31*zt))/3)*HPL[{0, minus, 0, minus}, Sqrt[zt]] + (Sqrt[zt]*(8*(-1 + zt)))*HPL[{0, minus, plus, 0}, Sqrt[zt]] + (-18*(-1 + zt)*zt)*HPL[{0, minus, minus, 0}, Sqrt[zt]] + ((2*(-1 + zt)*(-10 + 19*zt))/3)*HPL[{0, minus, minus, minus}, Sqrt[zt]] + (Sqrt[zt]*(-32*(-1 + zt)))*HPL[{plus, 0, 0, minus}, Sqrt[zt]] + (-4*(-1 + zt)*(1 + zt))*HPL[{plus, 0, plus, 0}, Sqrt[zt]] + (Sqrt[zt]*(32*(-1 + zt)))*HPL[{plus, 0, minus, 0}, Sqrt[zt]] + (-2*(-1 + zt))*HPL[{plus, plus, 0, 0}, Sqrt[zt]] + (-8*(-1 + zt)*(1 + zt))*HPL[{plus, plus, 0, minus}, Sqrt[zt]] + (Sqrt[zt]*(-15*(-1 + zt)))*HPL[{plus, plus, plus, 0}, Sqrt[zt]] + ((-1 + zt)*(7 + 8*zt))*HPL[{plus, plus, minus, 0}, Sqrt[zt]] + (Sqrt[zt]*(-2*(-1 + zt)))*HPL[{plus, minus, 0, 0}, Sqrt[zt]] + (Sqrt[zt]*(-16*(-1 + zt)))*HPL[{plus, minus, 0, minus}, Sqrt[zt]] + (-((-1 + zt)*(7 + 8*zt)))*HPL[{plus, minus, plus, 0}, Sqrt[zt]] + (Sqrt[zt]*(15*(-1 + zt)))*HPL[{plus, minus, minus, 0}, Sqrt[zt]] + ((2*(-1 + zt)*(1 + 47*zt))/3)*HPL[{minus, 0, 0, minus}, Sqrt[zt]] + (Sqrt[zt]*(8*(-1 + zt)))*HPL[{minus, 0, plus, 0}, Sqrt[zt]] + (-32*(-1 + zt))*HPL[{minus, 0, minus, 0}, Sqrt[zt]] + ((47*(-1 + zt)^2)/3)*HPL[{minus, 0, minus, minus}, Sqrt[zt]] + (Sqrt[zt]*(2*(-1 + zt)))*HPL[{minus, plus, 0, 0}, Sqrt[zt]] + (Sqrt[zt]*(16*(-1 + zt)))*HPL[{minus, plus, 0, minus}, Sqrt[zt]] + ((-1 + zt)*(7 + 8*zt))*HPL[{minus, plus, plus, 0}, Sqrt[zt]] + (Sqrt[zt]*(-15*(-1 + zt)))*HPL[{minus, plus, minus, 0}, Sqrt[zt]] + (-2*(-2 + zt)*(-1 + zt))*HPL[{minus, minus, 0, 0}, Sqrt[zt]] + (2*(-1 + zt)*(-1 + 9*zt))*HPL[{minus, minus, 0, minus}, Sqrt[zt]] + (Sqrt[zt]*(15*(-1 + zt)))*HPL[{minus, minus, plus, 0}, Sqrt[zt]] + (-((-1 + zt)*(14 + zt)))*HPL[{minus, minus, minus, 0}, Sqrt[zt]] + (9*(-1 + zt)^2)*HPL[{minus, minus, minus, minus}, Sqrt[zt]] + (8*zt*(-2 + 3*zt))*HPL[{0, 0, 0, 0, minus}, Sqrt[zt]] + (8*zt*(-3 + 4*zt))*HPL[{0, 0, 0, minus, 0}, Sqrt[zt]] + (4*zt*(-5 + 7*zt))*HPL[{0, 0, 0, minus, minus}, Sqrt[zt]] + (-2*zt*(-5 + 9*zt))*HPL[{0, 0, plus, plus, 0}, Sqrt[zt]] + (-4*zt*(-3 + 5*zt))*HPL[{0, 0, minus, 0, 0}, Sqrt[zt]] + (4*zt*(6 + zt))*HPL[{0, 0, minus, 0, minus}, Sqrt[zt]] + (6*(-1 + zt)*zt)*HPL[{0, 0, minus, minus, 0}, Sqrt[zt]] + (2*zt*(3 + 5*zt))*HPL[{0, 0, minus, minus, minus}, Sqrt[zt]] + (4*zt*(-1 + 3*zt))*HPL[{0, plus, 0, plus, 0}, Sqrt[zt]] + (2*zt*(1 + 3*zt))*HPL[{0, plus, plus, 0, 0}, Sqrt[zt]] + (8*zt*(-1 + 3*zt))*HPL[{0, plus, plus, 0, minus}, Sqrt[zt]] + (-3*zt*(-3 + 7*zt))*HPL[{0, plus, plus, minus, 0}, Sqrt[zt]] + (3*zt*(-3 + 7*zt))*HPL[{0, plus, minus, plus, 0}, Sqrt[zt]] + (-4*zt*(-9 + 5*zt))*HPL[{0, minus, 0, 0, minus}, Sqrt[zt]] + (4*zt*(-9 + 17*zt))*HPL[{0, minus, 0, minus, 0}, Sqrt[zt]] + (24*zt^2)*HPL[{0, minus, 0, minus, minus}, Sqrt[zt]] + (-3*zt*(-3 + 7*zt))*HPL[{0, minus, plus, plus, 0}, Sqrt[zt]] + (-2*zt*(-3 + 5*zt))*HPL[{0, minus, minus, 0, 0}, Sqrt[zt]] + (-8*(-3 + zt)*zt)*HPL[{0, minus, minus, 0, minus}, Sqrt[zt]] + (zt*(-15 + 29*zt))*HPL[{0, minus, minus, minus, 0}, Sqrt[zt]] + (zt*(3 + 13*zt))*HPL[{0, minus, minus, minus, minus}, Sqrt[zt]] + (-2*(-1 + zt)*(1 + zt))*HPL[{plus, 0, 0, plus, 0}, Sqrt[zt]] + (-2*(-1 + zt))*HPL[{plus, 0, plus, 0, 0}, Sqrt[zt]] + (-4*(-1 + zt)*(1 + zt))*HPL[{plus, 0, plus, 0, minus}, Sqrt[zt]] + ((-1 + zt)*(3 + 4*zt))*HPL[{plus, 0, plus, minus, 0}, Sqrt[zt]] + (-((-1 + zt)*(3 + 4*zt)))*HPL[{plus, 0, minus, plus, 0}, Sqrt[zt]] + (8*(-1 + zt)*(1 + 2*zt))*HPL[{plus, plus, 0, 0, minus}, Sqrt[zt]] + (-4*(-1 + zt)*(3 + 4*zt))*HPL[{plus, plus, 0, minus, 0}, Sqrt[zt]] + (-2*(-1 + zt))*HPL[{plus, plus, 0, minus, minus}, Sqrt[zt]] + ((3*(-1 + zt)*(3 + 5*zt))/2)*HPL[{plus, plus, plus, plus, 0}, Sqrt[zt]] + ((-1 + zt)*(3 + zt))*HPL[{plus, plus, minus, 0, 0}, Sqrt[zt]] + (2*(-1 + zt)*(3 + 4*zt))*HPL[{plus, plus, minus, 0, minus}, Sqrt[zt]] + ((-3*(-1 + zt)*(3 + 5*zt))/2)*HPL[{plus, plus, minus, minus, 0}, Sqrt[zt]] + (-((-1 + zt)*(3 + 4*zt)))*HPL[{plus, minus, 0, plus, 0}, Sqrt[zt]] + (-((-1 + zt)*(3 + zt)))*HPL[{plus, minus, plus, 0, 0}, Sqrt[zt]] + (-2*(-1 + zt)*(3 + 4*zt))*HPL[{plus, minus, plus, 0, minus}, Sqrt[zt]] + ((3*(-1 + zt)*(3 + 5*zt))/2)*HPL[{plus, minus, plus, minus, 0}, Sqrt[zt]] + ((-3*(-1 + zt)*(3 + 5*zt))/2)*HPL[{plus, minus, minus, plus, 0}, Sqrt[zt]] + (4*(9 - 4*zt + 4*zt^2))*HPL[{minus, 0, 0, 0, minus}, Sqrt[zt]] + (-8*(1 + zt))*HPL[{minus, 0, 0, minus, 0}, Sqrt[zt]] + (2*(7 - 6*zt + 4*zt^2))*HPL[{minus, 0, 0, minus, minus}, Sqrt[zt]] + (13 + 2*zt - 3*zt^2)*HPL[{minus, 0, plus, plus, 0}, Sqrt[zt]] + (-2*(-3 + 4*zt + zt^2))*HPL[{minus, 0, minus, 0, 0}, Sqrt[zt]] + (2*(17 + zt + 4*zt^2))*HPL[{minus, 0, minus, 0, minus}, Sqrt[zt]] + (-1 - 8*zt - zt^2)*HPL[{minus, 0, minus, minus, 0}, Sqrt[zt]] + (15 - zt + 4*zt^2)*HPL[{minus, 0, minus, minus, minus}, Sqrt[zt]] + ((-1 + zt)*(3 + 4*zt))*HPL[{minus, plus, 0, plus, 0}, Sqrt[zt]] + ((-1 + zt)*(3 + zt))*HPL[{minus, plus, plus, 0, 0}, Sqrt[zt]] + (2*(-1 + zt)*(3 + 4*zt))*HPL[{minus, plus, plus, 0, minus}, Sqrt[zt]] + ((-3*(-1 + zt)*(3 + 5*zt))/2)*HPL[{minus, plus, plus, minus, 0}, Sqrt[zt]] + ((3*(-1 + zt)*(3 + 5*zt))/2)*HPL[{minus, plus, minus, plus, 0}, Sqrt[zt]] + (-4*(-7 - zt + 2*zt^2))*HPL[{minus, minus, 0, 0, minus}, Sqrt[zt]] + (2*(-2 - 4*zt + 13*zt^2))*HPL[{minus, minus, 0, minus, 0}, Sqrt[zt]] + (12 - 2*zt + 9*zt^2)*HPL[{minus, minus, 0, minus, minus}, Sqrt[zt]] + ((-3*(-1 + zt)*(3 + 5*zt))/2)*HPL[{minus, minus, plus, plus, 0}, Sqrt[zt]] + (3 - 4*zt - zt^2)*HPL[{minus, minus, minus, 0, 0}, Sqrt[zt]] + (20 + 4*zt - zt^2)*HPL[{minus, minus, minus, 0, minus}, Sqrt[zt]] + ((-1 - 12*zt + 25*zt^2)/2)*HPL[{minus, minus, minus, minus, 0}, Sqrt[zt]] + (3*(3 + 2*zt^2))*HPL[{minus, minus, minus, minus, minus}, Sqrt[zt]];

(* S0/psi1, eq:S0overpsi: 13 iterated Eisenstein integrals + boundary constants *)
S0overPsi1 = 33/4 Zeta[5] - Pi^2 Zeta[3]/12 - Pi^4 L/30 - 4 EI[1, zt psi1 w0, w0, w0, w1] - 4 EI[1, zt psi1 w0, w0, w1, w1] - 4 EI[1, zt psi1 w0, w1, w0, w1] - 4 EI[1, zt psi1 w0, w1, w1, w1] - EI[1, psi1 w0, w0, w0, w1] - 5/2 EI[1, psi1 w0, w0, w1, w1] - 7/2 EI[1, psi1 w0, w1, w0, w1] - 5 EI[1, psi1 w0, w1, w1, w1] - 3/2 EI[1, psi1 w0, w0, w1, w0] + 3/2 EI[1, psi1 w0, w1, w0, w0] - (1/4) Pi^2 EI[1, psi1 w0, w1] - (4) Zeta[3] EI[1, zt psi1 w0] + (1/2) Zeta[3] EI[1, psi1 w0];

(* theta(S0/psi1): the outermost letter 1 deleted in every term, theta(-Pi^4 L/30) = -Pi^4/30 *)
thetaS0overPsi1 = -Pi^4/30 - 4 EI[zt psi1 w0, w0, w0, w1] - 4 EI[zt psi1 w0, w0, w1, w1] - 4 EI[zt psi1 w0, w1, w0, w1] - 4 EI[zt psi1 w0, w1, w1, w1] - EI[psi1 w0, w0, w0, w1] - 5/2 EI[psi1 w0, w0, w1, w1] - 7/2 EI[psi1 w0, w1, w0, w1] - 5 EI[psi1 w0, w1, w1, w1] - 3/2 EI[psi1 w0, w0, w1, w0] + 3/2 EI[psi1 w0, w1, w0, w0] - (1/4) Pi^2 EI[psi1 w0, w1] - (4) Zeta[3] EI[zt psi1 w0] + (1/2) Zeta[3] EI[psi1 w0];

(* elliptic part *)
c1 = zt (zt - 1) (8 zt - 5)/3;
c2 = zt (zt - 1)^2 (8 zt + 1)/3;
Acoef = c1 psi1 + c2 psi1p;
Bcoef = (1 - zt)/(3 psi1);
FE = 2 Acoef S0overPsi1 + 2 Bcoef thetaS0overPsi1;
FNNLO = FP + FE;

(* ---------------------------------------- Part 1b -- the sources of the elliptic system ---------------------------------------- *)
(* Harmonic polylogarithms of zt over {0,1}: HPL[{a1,...,an}, zt] with letters 0 (1/t) and 1 (1/(1-t)), H convention of the HPL package
   (H_1(zt) = -Log[1-zt]); the package rewrites them into its condensed notation ({0,1} -> {2}) on load, which is the same object.
   Psi:  the polylogarithmic remainder of the elliptic sector, F_K = c1 S0 + c2 S0' + Psi  (paper eq:Psifull, 30 terms, weight <= 4).
   Ep:   the source E' of the companion equation (paper eq:Epfull, 30 terms, weight <= 4), so that  L_PF S0 = Ep + betap Psi  with
         L_PF = zt(zt-1)(8zt+1) d^2/dzt^2 + (24zt^2-14zt-1) d/dzt + 2(4zt-1)  and  betap = 6/(zt(1-zt)).
*)
betap = 6/(zt (1 - zt));
Psi = (-2*(-1 + zt)) + ((2 - zt - 2*zt^2)/6)*Pi^2 + ((-3*(7 - 10*zt + 4*zt^2))/4)*Zeta[3] + (((-1 + zt)*(-1 + 4*zt))/90)*Pi^4 + ((1 - zt)/6)*Pi^2*HPL[{0}, zt] + ((-7*(-1 + zt)*(-1 + 4*zt))/6)*Zeta[3]*HPL[{0}, zt] + (2*(-1 + zt))*HPL[{1}, zt] + ((-7 + 10*zt)/24)*Pi^2*HPL[{1}, zt] + ((-5*(-1 + zt)*(-1 + 4*zt))/6)*Zeta[3]*HPL[{1}, zt] + ((-1 + zt)/2)*HPL[{0, 0}, zt] + (((-1 + zt)*(-1 + 4*zt))/24)*Pi^2*HPL[{0, 0}, zt] + (-1 + 4*zt - 2*zt^2)*HPL[{0, 1}, zt] + (-1/12*((-1 + zt)*(-1 + 4*zt)))*Pi^2*HPL[{0, 1}, zt] + ((-1 + zt)/2)*HPL[{1, 0}, zt] + (((-1 + zt)*(-1 + 4*zt))/24)*Pi^2*HPL[{1, 0}, zt] + (-2*(-1 + zt)^2)*HPL[{1, 1}, zt] + (-1/12*((-1 + zt)*(-1 + 4*zt)))*Pi^2*HPL[{1, 1}, zt] + ((1 + 8*zt - 12*zt^2)/4)*HPL[{0, 0, 1}, zt] + ((-1 + zt)/2)*HPL[{0, 1, 0}, zt] + ((-3*(-1 + zt)*(-1 + 2*zt))/2)*HPL[{0, 1, 1}, zt] + ((1 - zt)/2)*HPL[{1, 0, 0}, zt] + ((-5 + 14*zt - 12*zt^2)/4)*HPL[{1, 0, 1}, zt] + (-3*(-1 + zt)^2)*HPL[{1, 1, 1}, zt] + (((-1 + zt)*(-1 + 4*zt))/3)*HPL[{0, 0, 0, 1}, zt] + (-1/6*((-1 + zt)*(-1 + 4*zt)))*HPL[{0, 0, 1, 1}, zt] + (((-1 + zt)*(-1 + 4*zt))/6)*HPL[{0, 1, 0, 1}, zt] + (-1/3*((-1 + zt)*(-1 + 4*zt)))*HPL[{0, 1, 1, 1}, zt] + ((2*(-1 + zt)*(-1 + 4*zt))/3)*HPL[{1, 0, 0, 1}, zt] + (((-1 + zt)*(-1 + 4*zt))/6)*HPL[{1, 0, 1, 1}, zt] + (((-1 + zt)*(-1 + 4*zt))/2)*HPL[{1, 1, 0, 1}, zt];
Ep = (-12/zt) + (-((-2 + zt + 2*zt^2)/((-1 + zt)*zt)))*Pi^2 + ((-1 + 4*zt)/(15*zt))*Pi^4 + (-1/2*(62 - 81*zt + 28*zt^2)/((-1 + zt)*zt))*Zeta[3] + (-zt^(-1))*Pi^2*HPL[{0}, zt] + ((-7*(-1 + 4*zt))/zt)*Zeta[3]*HPL[{0}, zt] + (12/zt)*HPL[{1}, zt] + ((-8 + 11*zt)/(4*(-1 + zt)*zt))*Pi^2*HPL[{1}, zt] + ((-5*(-1 + 4*zt))/zt)*Zeta[3]*HPL[{1}, zt] + (3/zt)*HPL[{0, 0}, zt] + ((-1 + 4*zt)/(4*zt))*Pi^2*HPL[{0, 0}, zt] + ((-6*(1 - 4*zt + 2*zt^2))/((-1 + zt)*zt))*HPL[{0, 1}, zt] + (-1/2*(-1 + 4*zt)/zt)*Pi^2*HPL[{0, 1}, zt] + (3/zt)*HPL[{1, 0}, zt] + ((-1 + 4*zt)/(4*zt))*Pi^2*HPL[{1, 0}, zt] + ((-12*(-1 + zt))/zt)*HPL[{1, 1}, zt] + (-1/2*(-1 + 4*zt)/zt)*Pi^2*HPL[{1, 1}, zt] + (-1/2*(-1 - 18*zt + 28*zt^2)/((-1 + zt)*zt))*HPL[{0, 0, 1}, zt] + (9/(2*zt))*HPL[{0, 1, 0}, zt] + (-1/2*(-23 + 28*zt)/zt)*HPL[{0, 1, 1}, zt] + (-9/(2*zt))*HPL[{1, 0, 0}, zt] + (-1/2*(22 - 41*zt + 28*zt^2)/((-1 + zt)*zt))*HPL[{1, 0, 1}, zt] + (-((-23 + 14*zt)/zt))*HPL[{1, 1, 1}, zt] + ((2*(-1 + 4*zt))/zt)*HPL[{0, 0, 0, 1}, zt] + (-((-1 + 4*zt)/zt))*HPL[{0, 0, 1, 1}, zt] + ((-1 + 4*zt)/zt)*HPL[{0, 1, 0, 1}, zt] + ((-2*(-1 + 4*zt))/zt)*HPL[{0, 1, 1, 1}, zt] + ((4*(-1 + 4*zt))/zt)*HPL[{1, 0, 0, 1}, zt] + ((-1 + 4*zt)/zt)*HPL[{1, 0, 1, 1}, zt] + ((3*(-1 + 4*zt))/zt)*HPL[{1, 1, 0, 1}, zt];
(* the masters as objects *)
S0 = psi1 S0overPsi1;
S0p = psi1p S0overPsi1 + thetaS0overPsi1/(psi1 zt (1 - zt) (1 + 8 zt));
FK = FE/2 + Psi;
(* ============================================================================================
   Part 2 -- the evaluator.
   EvaluateI[expr, {zt -> z0}, PrecisionGoal -> d, Method -> m]  returns expr at zeta = z0 (0 < z0 < 1) to d digits (default 30),
   for ANY expr built from EI[...], HPL[...], zt, psi1, psi1p, L, Pi, Zeta[n] and numbers.  Modelled on Ginsh of PolyLogTools.
   Two expansion frames (Method):
     "Collinear"  -- the q-series at the collinear cusp:  q0 from zeta(q) = z0 (exact eta quotient, bracketed FindRoot, working
                     precision d+10); N = Ceiling[(d+6)/(-Log10 q0)] + 5 terms; exact rational q-series of zeta, psi1 (Euler's pentagonal
                     series), w0, w1; EI[...] inside out in Q[[q]][L] with theta^-1 (eq:Iiter); psi1p = theta psi1/(psi1^2 z0(1-z0)(1+8z0)).
     "BackToBack" -- the same machinery at the back-to-back cusp.  mu(zt) = (1-zt)/(1+8zt) permutes the cusps 0<->1, oo<->-1/8
                     (fixed point 1/4) and L_PF[(1+8zt)^-1 g(mu(zt))] = ((1+8zt')/9)(L_PF g)(zt').  With zt' = mu(z0), the SAME Hauptmodul zt'(q'),
                     psi1'(q') and letters w0', w1', plus w2' = theta' Log(1+8zt') = 8 psi1'^2 zt'(1-zt'):
                       S0(zt)   = ((1+8zt')/9) psi1'(q') [ 9 S0(1) + I'(q', L') ],   theta'^2 I' = -zt' psi1' w0' Sigma',
                       Sigma'   = (9/(1+8zt')) (Ep + betap Psi)|_{zt = mu(zt')}  (the HPL words of zt are iterated integrals in q':
                                  theta' H_{0w} = -(w1'+w2') H_w,  theta' H_{1w} = -(w0'-w2') H_w),
                       psi1(zt) = -((1+8zt')/(Sqrt[3] Pi)) psi1'(q') L'          (the collinear period is the log solution at the other cusp),
                       S0(1)    = 611 Sqrt[3] Pi^5/19440 - 3 Sqrt[3] I23,  I23 = Im Int_0^1 dt e^{i pi/3} Li4(t)/(1 - e^{i pi/3} t)  (275 digits stored).
                     The EI content of expr is decomposed as cA S0overPsi1 + cB thetaS0overPsi1 + rest (rest EI-free; otherwise a message and
                     the Collinear frame); S0/psi1 and theta(S0/psi1) = zt(1-zt)(1+8zt)(S0' psi1 - S0 psi1') come from the primed frame.
                     N' = Ceiling[(d + 6 + 6 Log10|L'|)/(-Log10 q')] + 5;  the series arithmetic runs at fixed precision d+20 (guard digits).
     Automatic    -- (default) BackToBack for z0 > 1/4, Collinear otherwise (q = q' at the fixed point 1/4, the crossover of the two N's).
   HPL[...] -> by default the series evaluator EvaluateHPL/ehCore below;
   Method may instead contain "Package" (= "Native": the HPL package's numerics at d+10 digits for the +- words) or "HPLpm21m1" (integer indices first),
   e.g. Method -> {"BackToBack", "Package"}.
   Helpers are prefixed ei* (collinear) and eb* (back-to-back); letter series, words, q0, HPL values and the primed-frame series are cached
   per (N | z0, precision).  The result is N[value, d]: internally accurate to >= d+10 digits, rounded to d significant digits.
   ============================================================================================ *)
EvaluateI::usage = "EvaluateI[expr, {zt -> z0}, PrecisionGoal -> d, Method -> m] evaluates an expression in EI[...] (iterated Eisenstein integrals, outermost letter first, letters polynomials in zt, psi1, w0, w1), HPL[...] (HPL package, +- indices allowed), zt, psi1, psi1p, L, Pi, Zeta[n] at zeta = z0, 0 < z0 < 1, to d digits (default 30; internal working precision d+10, the result is rounded to d significant digits).  Method: the expansion frame \"Collinear\" | \"BackToBack\" | Automatic (default: BackToBack for z0 > 1/4), and/or the HPL route \"Series\" (default, EvaluateHPL) | \"Package\" | \"Native\" | \"HPLpm21m1\"; a single value or a list.";
EvaluateI::nohpl = "The expression contains HPL[...] but the HPL package is not loaded (<< HPL`).";
EvaluateI::bracket = "Bracketing of zeta(q) = z0 failed; falling back to bisection.";
EvaluateI::method = "Unknown Method element `1`; allowed: \"Collinear\", \"BackToBack\", Automatic, \"Series\", \"Package\", \"Native\", \"HPLpm21m1\".";
EvaluateI::decomp = "The EI content of the expression is not of the form cA S0overPsi1 + cB thetaS0overPsi1 + (EI-free); using the Collinear frame.";
EvaluateI::i23 = "S0(1) is stored to 275 digits; the requested working precision `1` exceeds it, so I23 is recomputed by NIntegrate (slow).";
Options[EvaluateI] = {PrecisionGoal -> 30, Method -> Automatic};

(* ---- exact truncated power series in q: list of length NN+1, entry n+1 <-> q^n ---- *)
eiOne[NN_] := UnitVector[NN + 1, 1];
eiMul[a_, b_, NN_] := Take[ListConvolve[a, b, {1, -1}, 0], NN + 1];
eiPow[a_, n_Integer, NN_] := Nest[eiMul[#, a, NN] &, eiOne[NN], n];
eiInv[a_, NN_] := Module[{it = ConstantArray[0, NN + 1], a0 = a[[1]]}, it[[1]] = 1/a0;
   Do[it[[e + 1]] = -(a[[2 ;; e + 1]] . Reverse[it[[1 ;; e]]])/a0, {e, 1, NN}]; it];
eiTheta[a_] := a Range[0, Length[a] - 1];                                   (* theta = q d/dq on a plain series *)
(* Euler's pentagonal series: prod_{m>=1} (1 - x^m) = sum_{k in Z} (-1)^k x^{k(3k-1)/2} *)
eiPentagonal[NN_] := eiPentagonal[NN] = Module[{e = ConstantArray[0, NN + 1], k = 1, m1, m2},
   e[[1]] = 1;
   While[(m1 = k (3 k - 1)/2) <= NN, e[[m1 + 1]] += (-1)^k; m2 = k (3 k + 1)/2; If[m2 <= NN, e[[m2 + 1]] += (-1)^k]; k++]; e];
(* P_d = prod_{n>=1} (1 - qt^{d n}) with qt = -q :  coefficient of q^{d m} is e_m (-1)^{d m} *)
eiPd[d_, NN_] := With[{e = eiPentagonal[NN]}, Table[If[Mod[n, d] == 0, e[[n/d + 1]] (-1)^n, 0], {n, 0, NN}]];
(* zeta, psi1 (eq:frame) and the letters w0, w1 (eq:letters) as exact q-series *)
eiBase[NN_] := eiBase[NN] = Module[{P1 = eiPd[1, NN], P2 = eiPd[2, NN], P3 = eiPd[3, NN], P6 = eiPd[6, NN], num, den, ze, ps, ps2, w0s, w1s},
   num = eiMul[eiPow[P1, 3, NN], eiPow[P6, 9, NN], NN]; den = eiMul[eiPow[P2, 3, NN], eiPow[P3, 9, NN], NN];
   ze = Join[{0}, Most[eiMul[num, eiInv[den, NN], NN]]];                                        (* zeta = -eta1^3 eta6^9/(eta2^3 eta3^9): qt-power 1, -qt = q *)
   num = eiMul[P2, eiPow[P3, 6, NN], NN]; den = eiMul[eiPow[P1, 2, NN], eiPow[P6, 3, NN], NN];
   ps = eiMul[num, eiInv[den, NN], NN];                                                          (* psi1 = eta2 eta3^6/(eta1^2 eta6^3): qt-power 0 *)
   ps2 = eiMul[ps, ps, NN];
   w0s = eiMul[ps2, eiOne[NN] + 7 ze - 8 eiMul[ze, ze, NN], NN];                                  (* w0 = psi1^2 (1 + 7 zt - 8 zt^2) *)
   w1s = eiMul[ps2, ze + 8 eiMul[ze, ze, NN], NN];                                                (* w1 = psi1^2 (zt + 8 zt^2) *)
   <|zt -> ze, psi1 -> ps, w0 -> w0s, w1 -> w1s|>];
(* a letter given as a polynomial in zt, psi1, w0, w1 -> its q-series *)
eiLetter[f_, NN_] := eiLetter[f, NN] = Module[{b = eiBase[NN], rules = CoefficientRules[f, {zt, psi1, w0, w1}]},
   Total[Table[r[[2]] Fold[eiMul[#1, #2, NN] &, eiOne[NN],
      Join[ConstantArray[b[zt], r[[1, 1]]], ConstantArray[b[psi1], r[[1, 2]]], ConstantArray[b[w0], r[[1, 3]]], ConstantArray[b[w1], r[[1, 4]]]]], {r, rules}]]];
(* Q[[q]][L]: list {A0, A1, ...} of plain series, Aj <-> coefficient of L^j *)
eiLMul[f_, A_, NN_] := eiMul[f, #, NN] & /@ A;
eiThetaInv[G_, NN_] := Module[{J = Length[G] - 1, R, m = Range[NN], g},          (* eq:Iiter *)
   R = ConstantArray[0, {J + 2, NN + 1}];
   Do[g = G[[j + 1]]; R[[j + 2, 1]] += g[[1]]/(j + 1);
      Do[R[[j - i + 1, 2 ;;]] += (-1)^i (j!/(j - i)!) g[[2 ;;]]/m^(i + 1), {i, 0, j}], {j, 0, J}]; R];
(* iterated Eisenstein integrals, outermost letter first: EI[f1, f2, ...] = theta^-1 [ f1 EI[f2, ...] ],  EI[] = 1 *)
eiSeries[EI[], NN_] := {eiOne[NN]};
eiSeries[EI[f1_, rest___], NN_] := eiSeries[EI[f1, rest], NN] = eiThetaInv[eiLMul[eiLetter[f1, NN], eiSeries[EI[rest], NN], NN], NN];
eiNum[A_List, q0_, L0_, NN_, wp_] := With[{qp = q0^Range[0, NN]}, Sum[L0^j (N[A[[j + 1]], wp] . qp), {j, 0, Length[A] - 1}]];
(* q0 from z0: zeta(q) = q P1(-q)^3 P6(-q)^9 / (P2(-q)^3 P3(-q)^9), P_d(x) = QPochhammer[x^d, x^d]; increasing on (0,1) *)
eiZetaOfQ[q_?NumericQ] := q QPochhammer[-q, -q]^3 QPochhammer[q^6, q^6]^9/(QPochhammer[q^2, q^2]^3 QPochhammer[-q^3, -q^3]^9);
eiQ0[z0_, wp_] := eiQ0[z0, wp] = Module[{lo = SetPrecision[z0/10, wp], hi = SetPrecision[z0, wp], u, sol, a, b, mid},
   If[TrueQ[eiZetaOfQ[lo] < z0 < eiZetaOfQ[hi]],                                                     (* root in u = q/z0 in (1/10, 1): the tolerance is then RELATIVE (q0 ~ 10^-7 near zt -> 1 in the primed frame) *)
      sol = z0 (u /. FindRoot[eiZetaOfQ[z0 u] - z0, {u, SetPrecision[1/10, wp], SetPrecision[1, wp]}, WorkingPrecision -> wp, AccuracyGoal -> wp - 3, PrecisionGoal -> wp - 3]),
      Message[EvaluateI::bracket];
      a = SetPrecision[10^-6 z0, wp]; b = SetPrecision[1 - 10^(-wp/2), wp];
      Do[mid = (a + b)/2; If[TrueQ[eiZetaOfQ[mid] < z0], a = mid, b = mid], {Ceiling[3.33 wp] + 10}]; sol = (a + b)/2];
   sol];
(* cached numerical values of HPL[...] at z0; method "Native": the package evaluates +- words directly; "HPLpm21m1": integer indices first *)
eiHPL[h_HPL, z0_, wp_, method_] := eiHPL[h, z0, wp, method] = N[If[method === "HPLpm21m1", HPLpm21m1[h /. zt -> z0], h /. zt -> z0], wp];

(* ---- eb*: the back-to-back frame.  Log-series = list of rows (row j+1 <-> L'^j), each a plain q'-series ---- *)
ebMu[z_] := (1 - z)/(1 + 8 z);
ebConstRules = {ebPi2 -> Pi^2, ebZ3 -> Zeta[3], ebL3 -> Log[3]};                    (* internal constant symbols *)
ebI23str = "0.549365942293815089065046189661777214485683653181701696429599139277404900799112099528909622099425454555869165138141143058155536219332901744958576003291749767889432543206065122898300698791072328533170773487693432919231600780452314246978421891527153122556624318220171068773317809880596585139059564043867342841315700543952959108";
ebI23[wp_] := ebI23[wp] = If[wp <= 270, N[ToExpression[ebI23str <> "`290"], wp],
   Message[EvaluateI::i23, wp]; N[Im[NIntegrate[Exp[I Pi/3] PolyLog[4, t]/(1 - Exp[I Pi/3] t), {t, 0, 1}, WorkingPrecision -> wp + 10, PrecisionGoal -> wp + 3, Method -> "DoubleExponential"]], wp]];
ebS0one[wp_] := N[611 Sqrt[3] Pi^5/19440, wp] - 3 Sqrt[3] ebI23[wp];                
ebConsts[wp_] := {9 ebS0one[wp], 0, 0, N[-3 Sqrt[3]/Pi, wp]};                        (* {Ap, Bp, al, be}: G/psi1' = Ap + Bp L' + I',  psi1 = ((1+8zt')/9) psi1' (al + be L') *)
ebLsPad[A_, J_, NN_] := If[Length[A] >= J + 1, A, Join[A, ConstantArray[0, {J + 1 - Length[A], NN + 1}]]];
ebLsAdd[A_, B_, NN_] := With[{J = Max[Length[A], Length[B]] - 1}, ebLsPad[A, J, NN] + ebLsPad[B, J, NN]];
ebLsMulSer[A_, s_, NN_] := eiMul[#, s, NN] & /@ A;
ebLsIntDx[A_, NN_] := Module[{J = Length[A] - 1, R, c}, R = ConstantArray[0, {J + 1, NN + 1}];         (* Int_0^x F dx'  (Int dx'/x' = eiThetaInv) *)
   Do[c = A[[j + 1, m + 1]]; If[c =!= 0, Do[R[[j - i + 1, m + 2]] += c (-1)^i (j!/(j - i)!)/(m + 1)^(i + 1), {i, 0, j}]], {j, 0, J}, {m, 0, NN - 1}]; R];
ebLsTheta[A_] := Module[{J = Length[A] - 1, R = ConstantArray[0, Dimensions[A]]},                       (* theta(x^m L^j) = m x^m L^j + j x^m L^(j-1) *)
   Do[R[[j + 1]] += eiTheta[A[[j + 1]]]; If[j >= 1, R[[j]] += j A[[j + 1]]], {j, 0, J}]; R];
ebLsNum[A_, x0_, lx0_, NN_, wp_] := Sum[lx0^j (N[A[[j + 1]], wp] . x0^Range[0, NN]), {j, 0, Length[A] - 1}];
ebLetters[v_List] := Flatten[Table[If[a >= 2, Append[ConstantArray[0, a - 1], 1], a], {a, v}]];       (* HPL condensed indices -> letter word *)
(* shuffle-regularised value of H_w at zt = 1 (reg H_1 = 0): convergent words from the package's exact tables, 1^k v by the shuffle recursion *)
ebRegC[{}] := 1;
ebRegC[w_List] := ebRegC[w] = Which[First[w] =!= 1, HPL[w, 1] /. {Pi -> Sqrt[ebPi2], Zeta[3] -> ebZ3} // Expand,
   True, Module[{k = LengthWhile[w, # === 1 &], v = Rest[w], n}, n = Length[v]; Expand[-(1/k) Total[Table[ebRegC[Insert[v, 1, i + 1]], {i, k, n}]]]]];
(* H_w(1-y) as an exact log-series in y (rows <-> Log^j y):  d/dy H_{aw}(1-y) = -f_a(1-y) H_w(1-y), f_0(1-y) = 1/(1-y), f_1(1-y) = 1/y *)
ebH1[{}, NN_] := {eiOne[NN]};
ebH1[w_List, NN_] := ebH1[w, NN] = Module[{F = ebH1[Rest[w], NN], a = First[w], I1},
   I1 = If[a === 0, ebLsIntDx[ebLsMulSer[F, ConstantArray[1, NN + 1], NN], NN], eiThetaInv[F, NN]];
   Map[Expand, ebLsAdd[-I1, {ebRegC[w] eiOne[NN]}, NN], {2}]];
(* the primed frame: letters of the HPL words of zt = mu(zt') as q'-series, the words themselves, and the source *)
ebLetterQ[a_, NN_, wp_] := ebLetterQ[a, NN, wp] = Module[{b = eiBase[NN], ps2, s}, ps2 = eiMul[b[psi1], b[psi1], NN];
   s = If[a === 0, -9 eiMul[b[zt], ps2, NN], -eiMul[ps2, eiOne[NN] - b[zt], NN]]; If[wp === Infinity, s, N[s, wp]]];
ebCq[w_, wp_] := ebCq[w, wp] = Module[{col = ebH1[w, 2][[All, 1]], c}, c = Expand[Sum[col[[j + 1]] (2 ebL3)^j, {j, 0, Length[col] - 1}]];
   If[wp === Infinity, c, N[c /. ebConstRules, wp]]];                                                  (* q'^0 L'^0 constant: Log y = L' + 2 Log 3 + O(q') *)
ebHq[{}, NN_, wp_] := {eiOne[NN]};
ebHq[w_List, NN_, wp_] := ebHq[w, NN, wp] = Module[{F = ebHq[Rest[w], NN, wp], R},
   R = eiThetaInv[ebLsMulSer[F, ebLetterQ[First[w], NN, wp], NN], NN]; R[[1, 1]] += ebCq[w, wp]; If[wp === Infinity, Map[Expand, R, {2}], R]];
ebRatQ[r_, x_, NN_, wp_] := Module[{t = Together[r], ze = eiBase[NN][zt], nu, de, horner},                (* rational function of zt' as a q'-series *)
   horner[cl_] := Fold[eiMul[#1, ze, NN] + #2 eiOne[NN] &, 0 eiOne[NN], Reverse[cl]];
   nu = horner[CoefficientList[Numerator[t], x]]; de = horner[CoefficientList[Denominator[t], x]];
   If[de[[1]] === 0, Print["ebRatQ: pole at zt' = 0 in ", r]; Return[$Failed]];
   If[wp =!= Infinity, {nu, de} = N[{nu, de}, wp]]; eiMul[nu, eiInv[de, NN], NN]];
(* zt' Sigma'(zt') = (9 zt'/(1+8zt')) (Ep + betap Psi)|_{zt = mu(zt')} in Q[[q']][L'], term by term *)
ebZSigmaQ[NN_, wp_] := ebZSigmaQ[NN, wp] = Module[{x, e, terms, res = {ConstantArray[0, NN + 1]}, w, c, crat, cconst, cq},
   e = Expand[(Ep + betap Psi) /. {Pi -> Sqrt[ebPi2], Zeta[3] -> ebZ3}]; terms = If[Head[e] === Plus, List @@ e, {e}];
   Do[w = Cases[t, HPL[v_, zt] :> ebLetters[v], {0, Infinity}]; c = t /. HPL[_, zt] -> 1;
      crat = c /. {ebPi2 -> 1, ebZ3 -> 1}; cconst = Cancel[c/crat]; If[wp =!= Infinity, cconst = N[cconst /. ebConstRules, wp]];
      cq = cconst ebRatQ[9 x/(1 + 8 x) (crat /. zt -> ebMu[x]), x, NN, wp];
      res = ebLsAdd[res, ebLsMulSer[ebHq[If[w === {}, {}, First[w]], NN, wp], cq, NN], NN], {t, terms}];
   If[wp === Infinity, Map[Expand, res, {2}], res]];
(* the particular solution I'(q', L') of theta'^2 I' = -zt' psi1' w0' Sigma' (tangential base point at q' = 0, eq:Iiter) *)
ebParticular[NN_, wp_: Infinity] := ebParticular[NN, wp] = Module[{b = eiBase[NN], rhs, pre},
   pre = eiMul[b[psi1], b[w0], NN]; If[wp =!= Infinity, pre = N[pre, wp]];
   rhs = ebLsMulSer[ebZSigmaQ[NN, wp], -pre, NN];
   If[wp === Infinity && Union[Expand[rhs[[All, 1]]]] =!= {0}, Print["ebParticular: q'^0 column of the right-hand side does not vanish: ", Expand[rhs[[All, 1]]]]];
   If[wp =!= Infinity, rhs[[All, 1]] = 0 rhs[[All, 1]]];
   If[wp === Infinity, Map[Expand, #, {2}], #] &[eiThetaInv[eiThetaInv[rhs, NN], NN]]];
ebNN[d_, qp0_] := Max[Ceiling[(d + 6 + 6 Log10[Max[1, -Log[qp0]]])/(-Log10[qp0])] + 5, 8];
(* numbers at q'0 (fixed-precision arithmetic: significance tracking would otherwise lose ~1 digit per order along the recursions) *)
ebRaw[qp0_, NN_, wp_] := ebRaw[qp0, NN, wp] = Block[{$MinPrecision = wp, $MaxPrecision = wp},
   Module[{P = ebParticular[NN, wp], b = eiBase[NN], Lp0 = Log[qp0], qpow = qp0^Range[0, NN]},
    <|"P" -> ebLsNum[P, qp0, Lp0, NN, wp], "thP" -> ebLsNum[ebLsTheta[P], qp0, Lp0, NN, wp],
      "psi1p" -> N[b[psi1], wp] . qpow, "thpsi1p" -> N[eiTheta[b[psi1]], wp] . qpow, "Lp0" -> Lp0|>]];
(* the dictionary: S0, S0' = dS0/dzt, psi1(zt), psi1p = dpsi1/dzt at zt = z0;  dzt'/dzt = -(1+8zt')^2/9, theta' zt' = psi1'^2 zt'(1-zt')(1+8zt') *)
ebValues[z0_, zp_, qp0_, NN_, wp_, {Ap_, Bp_, al_, be_}] := Module[{r = ebRaw[qp0, NN, wp], Lp0, ps, thps, g, thg, G, thG, thz, pref, S0v, S0pv, p1, p1p},
   Lp0 = r["Lp0"]; ps = r["psi1p"]; thps = r["thpsi1p"]; pref = (1 + 8 zp)/9; thz = ps^2 zp (1 - zp) (1 + 8 zp);
   g = Ap + Bp Lp0 + r["P"]; thg = Bp + r["thP"]; G = ps g; thG = thps g + ps thg;
   S0v = pref G; S0pv = -(1 + 8 zp)^2/9 ((8/9) G + pref thG/thz);
   p1 = pref ps (al + be Lp0); p1p = -(1 + 8 zp)^2/9 ((8/9) ps (al + be Lp0) + pref (thps (al + be Lp0) + ps be)/thz);
   <|"S0" -> S0v, "S0p" -> S0pv, "psi1" -> p1, "psi1p" -> p1p, "S0overPsi1" -> S0v/p1, "thetaS0overPsi1" -> z0 (1 - z0) (1 + 8 z0) (S0pv p1 - S0v p1p)|>];
(* ---- eh*: series evaluator for the harmonic polylogarithms  -- no HPL-package numerics.
   Frame A (zt <= 1/4, t = Sqrt[zt] <= 1/2): H_{a w}(t) = theta_t^-1 [ t f_a(t) H_w ],  t f_0 = 1,  t f_plus = 2t/(1-t^2),  t f_minus = 2t^2/(1-t^2),
      tangential base point at t = 0 (theta^-1 L^j = L^(j+1)/(j+1), L = Log t): the HPL convention H_{0^n} = Log^n t/n!.
   Frame B (zt > 1/4, u = 1 - t < 1/2): d/du H_{a w}(1-u) = -f_a(1-u) H_w(1-u),  f_0(1-u) = 1/(1-u),  f_plus(1-u) = 1/u + 1/(2-u),  f_minus(1-u) = 1/u - 1/(2-u);
      1/u integrates with the tangential base point at u = 0 (Log u); the constant is the shuffle-regularised value at t = 1 (reg H_1 = 0): +- words -> {0,1,-1}
      words by HPLpm21m1 (exact), convergent words from the package's exact tables, leading-1 words by 0 = k reg(1^k v) + Sum_{i>=k} reg(1 inserted after i letters of v).
   HPL[w, zt] with letters {0,1}: H_w(zt) = 2^{#0} H_{w'}(Sqrt[zt]), 0 -> 0, 1 -> minus.  Series at fixed precision; N = Ceiling[(wp+3+|w| Log10|L|)/(-Log10 x)] + 8;
   cancellation control: a 20-digit pass estimates Log10[Sum|terms|/|Sum|], the final pass runs at wp + loss + 3.  Caches per (word, N, precision) and (word, z, precision). ---- *)
ehLetA[0, NN_] := eiOne[NN];
ehLetA[plus, NN_] := 2 Table[If[OddQ[k], 1, 0], {k, 0, NN}];
ehLetA[minus, NN_] := 2 Table[If[EvenQ[k] && k > 0, 1, 0], {k, 0, NN}];
ehOnes[NN_] := ConstantArray[1, NN + 1];                                 (* 1/(1-u) *)
ehHalf[NN_] := Table[2^(-k - 1), {k, 0, NN}];                            (* 1/(2-u) *)
ehNum[x_, wp_] := If[wp === Infinity, x, N[x, wp]];
(* frame A word series *)
ehSerA[{}, NN_, wp_] := {eiOne[NN]};
ehSerA[w_List, NN_, wp_] := ehSerA[w, NN, wp] = eiThetaInv[ebLsMulSer[ehSerA[Rest[w], NN, wp], ehNum[ehLetA[First[w], NN], wp], NN], NN];
(* regularised constants at t = 1 *)
ehToA[v_List] := Flatten[Table[If[Abs[a] >= 2, Append[ConstantArray[0, Abs[a] - 1], Sign[a]], a], {a, v}]];      (* HPLpm21m1 hybrid notation *)
ehRegC[{}] := 1;
ehRegC[w_List] := ehRegC[w] = Which[
   ! FreeQ[w, plus | minus], Module[{x, e}, e = HPLpm21m1[HPL[w, x]]; Expand[e /. HPL[v_, x] :> ehRegC[ehToA[v]]]],
   First[w] =!= 1, Module[{v = HPL[w, 1]}, If[! FreeQ[v, HPL], Print["ehRegC: unevaluated value at 1 for ", w]]; v],
   True, Module[{k = LengthWhile[w, # === 1 &], v = Rest[w], n}, n = Length[v]; Expand[-(1/k) Total[Table[ehRegC[Insert[v, 1, i + 1]], {i, k, n}]]]]];
(* frame B word series *)
ehSerB[{}, NN_, wp_] := {eiOne[NN]};
ehSerB[w_List, NN_, wp_] := ehSerB[w, NN, wp] = Module[{F = ehSerB[Rest[w], NN, wp], a = First[w], I1, R},
   I1 = Switch[a, 0, ebLsIntDx[ebLsMulSer[F, ehOnes[NN], NN], NN],
      plus,  ebLsAdd[eiThetaInv[F, NN], ebLsIntDx[ebLsMulSer[F, ehNum[ehHalf[NN], wp], NN], NN], NN],
      minus, ebLsAdd[eiThetaInv[F, NN], -ebLsIntDx[ebLsMulSer[F, ehNum[ehHalf[NN], wp], NN], NN], NN]];
   R = -I1; R[[1, 1]] += ehNum[ehRegC[w], wp]; R];
(* word normalisation: HPL[v, Sqrt[zt]] -> ehW[v];  HPL[v, zt] (condensed indices) -> 2^{#0} ehW[w'] with 0 -> 0, 1 -> minus *)
ehNormalize[expr_] := expr /. {HPL[v_List, Sqrt[zt]] :> ehW[v], HPL[v_List, zt] :> With[{w = ebLetters[v]}, 2^Count[w, 0] ehW[w /. 1 -> minus]]};
(* number of terms and value of one word at zt = z (precision wp): frame by z <= 1/4 *)
ehNN[wp_, x_, J_] := Max[Ceiling[(wp + 3 + J Log10[Max[1, -Log[x]]])/(-Log10[x])] + 8, 8];
ehVal[w_List, z_, wp_] := ehVal[w, z, wp] = Block[{$MinPrecision = wp, $MaxPrecision = wp},
   Module[{t = N[Sqrt[z], wp], u, NN, A},
    If[TrueQ[z <= 1/4],
       NN = ehNN[wp, t, Length[w]]; A = ehSerA[w, NN, wp]; ebLsNum[A, t, Log[t], NN, wp],
       u = 1 - t; NN = ehNN[wp, u, Length[w]]; A = ehSerB[w, NN, wp]; ebLsNum[A, u, Log[u], NN, wp]]]];
(* core: expr (HPL words, zt, numbers, symbolic constants) at zt = z to wp digits, with cancellation control: a 20-digit pass estimates the loss
   Log10[Sum |terms| / |Sum terms|], the final pass runs at wp + loss + 3 *)
ehCore[expr_, z_, wp_] := Module[{e = ehNormalize[Expand[expr]], terms, vals, tot, loss, wp2, z2, ev},
   If[! FreeQ[e, HPL], Message[EvaluateHPL::arg, Union[Cases[e, _HPL, {0, Infinity}]]]; Return[$Failed]];
   terms = If[Head[e] === Plus, List @@ e, {e}];
   ev[p_] := Module[{zz = SetPrecision[z, p]}, Table[N[t /. ehW[w_] :> ehVal[w, zz, p] /. zt -> zz, p], {t, terms}]];
   vals = ev[20]; tot = Total[vals];
   loss = If[TrueQ[Abs[tot] == 0], 0, Max[0, Ceiling[Log10[Total[Abs[vals]]/Abs[tot]]]]];
   wp2 = wp + loss + 3;
   vals = ev[wp2]; Total[vals]];
EvaluateHPL::usage = "EvaluateHPL[expr, {zt -> z0}, PrecisionGoal -> d] evaluates an expression in HPL[{...}, Sqrt[zt]] (letters 0, plus, minus) and HPL[{...}, zt] (letters 0, 1), with coefficients in zt and constants, at zeta = z0 (0 < z0 < 1) to d digits (default 30) by series (Method -> Automatic | \"Series\", no HPL-package numerics; frame A at t = 0 for z0 <= 1/4, frame B at t = 1 otherwise) or with the HPL package (Method -> \"Package\").";
EvaluateHPL::arg = "Unsupported HPL argument(s) `1`: only HPL[w, Sqrt[zt]] and HPL[w, zt] are evaluated by series.";
Options[EvaluateHPL] = {PrecisionGoal -> 30, Method -> Automatic};
EvaluateHPL[expr_, {(Rule | RuleDelayed)[zt, z0_?NumericQ]}, OptionsPattern[]] := Module[{d = OptionValue[PrecisionGoal], m = OptionValue[Method], wp, z, val},
   wp = d + 10; z = If[Precision[z0] === Infinity, z0, SetPrecision[z0, wp]];
   If[m === "Package", Return[N[N[expr /. h_HPL :> N[h /. zt -> z, wp] /. zt -> z, wp], d]]];
   val = ehCore[expr, z, wp]; If[val === $Failed, $Failed, N[N[val, wp], d]]];
(* ---- the EI content of expr as cA S0overPsi1 + cB thetaS0overPsi1 + rest;  returns {cA, cB, rest} or $Failed ---- *)
ebDecompose[expr_] := Module[{ex = Expand[expr], eis, s0w, thw, cA = 0, cB = 0, w, rest},
   eis = Union[Cases[ex, _EI, {0, Infinity}]];
   s0w = Cases[S0overPsi1, _EI, Infinity]; thw = Cases[thetaS0overPsi1, _EI, Infinity];
   If[Intersection[eis, s0w] =!= {}, w = First[Intersection[eis, s0w]]; cA = Together[Coefficient[ex, w]/Coefficient[S0overPsi1, w]]];
   If[Intersection[eis, thw] =!= {}, w = First[Intersection[eis, thw]]; cB = Together[Coefficient[ex, w]/Coefficient[thetaS0overPsi1, w]]];
   rest = Expand[ex - cA S0overPsi1 - cB thetaS0overPsi1];
   If[! FreeQ[rest, EI], $Failed, {cA, cB, rest}]];

EvaluateI[expr_, {(Rule | RuleDelayed)[zt, z0_?NumericQ]}, OptionsPattern[]] := Module[
  {d = OptionValue[PrecisionGoal], mlist, frame, method, wp, z, q0, L0, NN, eis, hs, eiRules, hplRules, psi1v, psi1pv, val, dec, zp, qp0, wpb, vals, body},
  wp = d + 10;
  mlist = Flatten[{OptionValue[Method]}];
  Do[If[! MatchQ[m, "Collinear" | "BackToBack" | Automatic | "Series" | "Package" | "Native" | "HPLpm21m1"], Message[EvaluateI::method, m]], {m, mlist}];
  frame = FirstCase[mlist, "Collinear" | "BackToBack" | Automatic, Automatic]; method = FirstCase[mlist, "Series" | "Package" | "Native" | "HPLpm21m1", "Series"];
  If[method === "Package", method = "Native"];
  z = If[Precision[z0] === Infinity, z0, SetPrecision[z0, wp]];
  If[frame === Automatic, frame = If[TrueQ[z > 1/4], "BackToBack", "Collinear"]];
  eis = Union[Cases[expr, _EI, {0, Infinity}]];
  hs  = Union[Cases[expr, _HPL, {0, Infinity}]];
  If[hs =!= {} && ! MemberQ[$Packages, "HPL`"], Message[EvaluateI::nohpl]; Return[$Failed]];
  hplRules = If[method === "Series", {}, Table[h -> eiHPL[h, z, wp, method], {h, hs}]];
  body = expr; eiRules = {}; psi1v = psi1; psi1pv = psi1p; L0 = L;
  If[frame === "BackToBack" && (eis =!= {} || ! FreeQ[expr, psi1 | psi1p | L]),
     dec = If[eis === {}, {0, 0, expr}, ebDecompose[expr]];
     If[dec === $Failed, Message[EvaluateI::decomp]; frame = "Collinear",
        zp = ebMu[z]; qp0 = eiQ0[zp, wp]; NN = ebNN[d, qp0]; wpb = wp + 10;
        vals = ebValues[z, zp, qp0, NN, wpb, ebConsts[wpb]];
        body = dec[[1]] ebS0overPsi1 + dec[[2]] ebThetaS0overPsi1 + dec[[3]];
        eiRules = {ebS0overPsi1 -> vals["S0overPsi1"], ebThetaS0overPsi1 -> vals["thetaS0overPsi1"]};
        psi1v = vals["psi1"]; psi1pv = vals["psi1p"];
        If[! FreeQ[body, L], L0 = Log[eiQ0[z, wp]]]]];
  If[frame === "Collinear" && (eis =!= {} || ! FreeQ[expr, psi1 | psi1p | L]),
     q0 = eiQ0[z, wp]; L0 = Log[q0];
     NN = Max[Ceiling[(d + 6)/(-Log10[q0])] + 5, 8];
     eiRules = Table[e -> eiNum[eiSeries[e, NN], q0, L0, NN, wp], {e, eis}];
     psi1v  = N[eiBase[NN][psi1], wp] . q0^Range[0, NN];
     psi1pv = (N[eiTheta[eiBase[NN][psi1]], wp] . q0^Range[0, NN])/(psi1v^2 z (1 - z) (1 + 8 z))];
  val = body /. eiRules /. hplRules /. {psi1 -> psi1v, psi1p -> psi1pv, L -> L0};
  val = If[method === "Series" && ! FreeQ[val, HPL], ehCore[val, z, wp], val /. zt -> z];             (* ehCore substitutes zt itself (the HPL arguments must still read Sqrt[zt]) *)
  If[val === $Failed, Return[$Failed]];
  N[N[val, wp], d]];

(* reserved symbols of this package: assigning a value to any of them (e.g. w1 = ...) would corrupt the letters *)
Protect[zt, psi1, psi1p, w0, w1, L, EI];


==> anc/FNNLO_EEC_Singular.wl <==
(* ::Package:: *)

(* ============================================================================================
   FEEC_asymptotics.wl  --  exact endpoint expansions of the energy-energy correlator of N=4 super Yang-Mills

   Normalisation of the paper and of FNNLO_EEC.wl / FLO_FNLO_EEC.wl:
      F(zt) = 2 zt^2 (1-zt) dsigma/dzt = a FLO + a^2 FNLO + a^3 FNNLO + ... ,   a = g_YM^2 N_c/(4 pi^2),   zt = (1 - cos chi)/2 ,
      y = 1 - zt  (back-to-back variable),   FNNLO = FP + FE  (polylogarithmic + elliptic, as in FNNLO_EEC.wl).
   Collinear expansions (zt -> 0) are polynomials in zt and Log[zt]; back-to-back expansions (y -> 0) polynomials in y and Log[y]; all coefficients exact.
   Constants: Pi, Zeta[3], Zeta[5], Log[2], PolyLog[4, 1/2], PolyLog[5, 1/2], and
      S0one = S0(1) = 611 Sqrt[3] Pi^5/19440 - 3 Sqrt[3] I23 ,
      I23   = Im Integrate[ Exp[I Pi/3] PolyLog[4, t]/(1 - Exp[I Pi/3] t), {t, 0, 1} ] = Im G(Exp[-I Pi/3], 0, 0, 0, 1; 1) ,
      I23num: its value to 275 digits (DoubleExponential and Gauss-Kronrod quadratures agree to all digits shown);  I23rule = {I23 -> I23num}.
   Orders (highest power kept; every kept coefficient is exact):
      FLOcoll zt^20 (the full series is Sum zt^k/k),  FNLOcoll zt^14,  FPcoll zt^14,  FEcoll zt^15,  FNNLOcoll zt^13;
      FLOb2b exact (-Log[y]),  FNLOb2b y^10,  FPb2b y^12,  FEb2b y^10,  FNNLOb2b y^10.
   Provenance: FLO, FNLO from FLO_FNLO_EEC.wl rewritten as harmonic polylogarithms of Sqrt[zt] (letters 0, +-1) and expanded exactly at t = 0 and t = 1
      (shuffle-regularised constants at t = 1); FP from the 125 words of FNNLO_EEC.wl the same way; FE collinear from the exact q-series of the 13 iterated
      Eisenstein integrals (equal to the collaborator's strata for k <= 15); FE back-to-back from the closed form in the back-to-back modular frame
      (S0 = ((1+8zt')/9) psi1'(q')[9 S0(1) + I'], re-expanded; S0 agrees with the collaborator's certified connection data through y^11 to 10^-229).
   Checks: this folder's tests.wls (fresh kernel, logs/tests.log): every truncation vs the exact evaluators, the zt^1 bracket of FNNLOcoll = HSYZ eq. (collinear),
      the y^0 bracket of FNNLOb2b = HSYZ eq. (EECbacktoback), FNLO's zt^1 and y^0 brackets = BHKSZ, FNLOb2b y^1 Log^3, Log^2 = -1/3, 3/4 (CZZ).
   Convenience: FNNLOcollN[zt0, d], FNNLOb2bN[zt0, d] evaluate the truncated FNNLO expansions numerically to d digits (I23 substituted).
   ============================================================================================ *)
I23num = 0.549365942293815089065046189661777214485683653181701696429599139277404900799112099528909622099425454555869165138141143058155536219332901744958576003291749767889432543206065122898300698791072328533170773487693432919231600780452314246978421891527153122556624318220171068773317809880596585139059564043867342841315700543952959108`275;
I23rule = {I23 -> I23num};
S0one = 611 Sqrt[3] Pi^5/19440 - 3 Sqrt[3] I23;
AsymptoticOrders = <|"FLOcoll" -> 20, "FNLOcoll" -> 14, "FPcoll" -> 14, "FEcoll" -> 15, "FNNLOcoll" -> 13, "FLOb2b" -> Infinity, "FNLOb2b" -> 10, "FPb2b" -> 12, "FEb2b" -> 10, "FNNLOb2b" -> 10|>;

(* ---------------------------------------- collinear, zt -> 0 ---------------------------------------- *)
FLOcoll = zt + zt^2/2 + zt^3/3 + zt^4/4 + zt^5/5 + zt^6/6 + zt^7/7 + zt^8/8 + zt^9/9 + zt^10/10 + zt^11/11 + zt^12/12 + zt^13/13 + zt^14/14 + zt^15/15 + zt^16/16 + zt^17/17 + zt^18/18 + zt^19/19 + zt^20/20;      (* -Log[1-zt] through zt^20 *)

FNLOcoll = (zt^14*(-139767346941197304820301 + 985454487167770620000*Pi^2 - 13966027045770663864000*Log[zt]))/117394505453149692768000 + (zt^13*(-53965778109531337099163 + 407406508764164910000*Pi^2 - 5502726308002800204900*Log[zt]))/43923114285192061920000 + (zt^12*(-29449152885552681637 + 240069126404507400*Pi^2 - 3069442214342764260*Log[zt]))/23187164403947544000 + (zt^10*(-6659269386760255913 + 65482454322885600*Pi^2 - 729504917699397840*Log[zt]))/4877313839221824000 + (zt^11*(-3528571031263273279 + 31386417761658960*Pi^2 - 376649462315674548*Log[zt]))/2682522611572003200 + (zt^9*(-1791809192936429 + 19807154967600*Pi^2 - 201894873624444*Log[zt]))/1260986034147840 + (zt^7*(-10610741557487 + 159618759300*Pi^2 - 1272014493750*Log[zt]))/6817614804000 + (zt^8*(-73567595315 + 934593660*Pi^2 - 8544351816*Log[zt]))/49582653120 + (zt^6*(-18954743131 + 352182600*Pi^2 - 2342173680*Log[zt]))/11525976000 + (zt^5*(-55992617 + 1367100*Pi^2 - 7056630*Log[zt]))/31752000 + (zt^4*(-104231 + 3675*Pi^2 - 12810*Log[zt]))/52920 + (zt^3*(-4713 + 275*Pi^2 - 455*Log[zt]))/1800 + (zt^2*(91 - 6*Pi^2 - 33*Log[zt] + 3*Pi^2*Log[zt] - 36*Zeta[3]))/18 + (zt*(-18 + Pi^2 + 6*Log[zt] - 3*Zeta[3]))/6;      (* through zt^14 *)

FPcoll = (Pi^4 - 15*Log[zt]*Zeta[3])/45 + (zt^3*(-86254012 + 1889400*Pi^2 - 128250*Pi^4 + 22400145*Log[zt] - 1404000*Pi^2*Log[zt] + 1483425*Log[zt]^2 - 405000*Pi^2*Log[zt]^2 - 1701000*Zeta[3] + 17010000*Log[zt]*Zeta[3]))/9720000 + (zt^4*(-1976662016591 + 28336881300*Pi^2 - 1685502000*Pi^4 + 1078092517740*Log[zt] - 75464802000*Pi^2*Log[zt] - 14027416200*Log[zt]^2 - 6482700000*Pi^2*Log[zt]^2 + 1027674648000*Zeta[3] + 248935680000*Log[zt]*Zeta[3]))/373403520000 + (zt^5*(-36546469180489 + 225695332800*Pi^2 - 22041180000*Pi^4 + 32159458938670*Log[zt] - 2118694536000*Pi^2*Log[zt] - 978340463100*Log[zt]^2 - 108909360000*Pi^2*Log[zt]^2 + 32144931000000*Zeta[3] + 3827386080000*Log[zt]*Zeta[3]))/11202105600000 + (zt^6*(-559755798522169919 - 3047254751273040*Pi^2 - 266516295645600*Pi^4 + 823466952600728898*Log[zt] - 50890678715923200*Pi^2*Log[zt] - 30979696135408020*Log[zt]^2 - 1845112816008000*Pi^2*Log[zt]^2 + 794765616117580800*Zeta[3] + 59043610112256000*Log[zt]*Zeta[3]))/295218050561280000 + (zt^7*(-43511296538780248083627 - 1445237715890566798200*Pi^2 - 18541982881890468000*Pi^4 + 132718455900032095032940*Log[zt] - 7745405389072919568000*Pi^2*Log[zt] - 5473765322865688048200*Log[zt]^2 - 214696643895573840000*Pi^2*Log[zt]^2 + 122234796954599080752000*Zeta[3] + 6206684796253861920000*Log[zt]*Zeta[3]))/49185049328804188800000 + (zt^8*(-93416883729244298548883 - 39807732506573757726000*Pi^2 - 85878657558229536000*Pi^4 + 2464482030194197662088440*Log[zt] - 136758975193269885456000*Pi^2*Log[zt] - 106602011215818463144800*Log[zt]^2 - 3044788767973592640000*Pi^2*Log[zt]^2 + 2167265171130553061568000*Zeta[3] + 78696078926086702080000*Log[zt]*Zeta[3]))/944352947113040424960000 + (zt^9*(27867071518977362682366681817 - 2684312060957241844992262400*Pi^2 + 3912366195229575859776000*Pi^4 + 132848386943747457896373840380*Log[zt] - 7051186383946531837762752000*Pi^2*Log[zt] - 5902879011877108232390218800*Log[zt]^2 - 130412206507652528659200000*Pi^2*Log[zt]^2 + 111916993077550621567518912000*Zeta[3] + 2973398308374477653429760000*Log[zt]*Zeta[3]))/52582201663885499555389440000 + (zt^11*(1485178492193762113856960751845347 - 62584065607277389094332826392980*Pi^2 + 236520000869616010524588811200*Pi^4 + 2400603312172854582344453543440800*Log[zt] - 118180120888664265677696164915200*Pi^2*Log[zt] - 109361737930115568789772759438560*Log[zt]^2 - 1614567670606959592802582304000*Pi^2*Log[zt]^2 + 1876140372968057169671405643936000*Zeta[3] + 27022764171211218447959009088000*Log[zt]*Zeta[3]))/1009529680358456840131298830080000 + (zt^10*(34495295380652602238686281840293692 - 1896382514992597051843406467083600*Pi^2 + 5735964092945777500746016080000*Pi^4 + 80922902192993867412017769050778885*Log[zt] - 4128241963133141643379579765776000*Pi^2*Log[zt] - 3652679261337284351505984125373900*Log[zt]^2 - 65007593053385478341788182240000*Pi^2*Log[zt]^2 + 65548789603961778295411202036064000*Zeta[3] + 1284855956819854160167107601920000*Log[zt]*Zeta[3]))/33039153175367678404297052620800000 + (zt^12*(7092275711331020810777174962366807920767 - 253163278656561391933192846688800419840*Pi^2 + 1051760623124780050715572313771596800*Pi^4 + 8957399792193610919033299492832858314080*Log[zt] - 426958992534672280913045271122470003200*Pi^2*Log[zt] - 410181419461623708461834460469490290080*Log[zt]^2 - 5136505368748925829076050834698496000*Pi^2*Log[zt]^2 + 6775024479262761230355908591386496640000*Zeta[3] + 70443502199985268513042982875865088000*Log[zt]*Zeta[3]))/3874392620999189768217364058172579840000 + (zt^13*(78454106247141492371350572620075145886168831 - 2489446089470787714225105157303449336180000*Pi^2 + 10790228291989930995107676232613160000000*Pi^4 + 82663283733225338660764424080194390481582200*Log[zt] - 3825748015991310458093485866589860696000000*Pi^2*Log[zt] - 3795044883144196860459242949241910515860000*Log[zt]^2 - 41020702597647671551649017082661600000000*Pi^2*Log[zt]^2 + 60672368039289275442089924198837021376000000*Zeta[3] + 438743166913970747900246008797163200000000*Log[zt]*Zeta[3]))/36726013386554819677893763468094246400000000 + (zt^14*(144140551385753440048372392488634565279445449 - 4179817679894996054445196888944421979280000*Pi^2 + 18421098123043022690585241832772880000000*Pi^4 + 131854707592543548227761598071418950628677200*Log[zt] - 5939303086828587521986916178830490864000000*Pi^2*Log[zt] - 6058255540467226787768958818886601232580000*Log[zt]^2 - 57327068847644261485223781637260000000000*Pi^2*Log[zt]^2 + 94132409429317286711577963195730539936000000*Zeta[3] + 440271888749907928206518642974156800000000*Log[zt]*Zeta[3]))/60097112814362432200189794765972403200000000 + (zt^2*(-38975 + 12075*Pi^2 - 99*Pi^4 - 10070*Log[zt] - 3630*Pi^2*Log[zt] + 168*Pi^4*Log[zt] + 3450*Log[zt]^2 + 450*Pi^2*Log[zt]^2 + 23400*Zeta[3] + 720*Pi^2*Zeta[3] - 16560*Log[zt]*Zeta[3] - 2160*Log[zt]^2*Zeta[3] - 18360*Zeta[5]))/4320 + (zt*(8400 - 840*Pi^2 + 41*Pi^4 - 1440*Log[zt] + 240*Pi^2*Log[zt] + 48*Pi^4*Log[zt] + 1680*Zeta[3] + 120*Pi^2*Zeta[3] - 960*Log[zt]*Zeta[3] - 360*Log[zt]^2*Zeta[3] - 10800*Zeta[5]))/720;      (* through zt^14 *)

FEcoll = (-Pi^4 + 15*Log[zt]*Zeta[3])/45 + (zt^14*(1124391409218537089160310764825473489 - 26552108171040322179050397566951040*Pi^2 + 17719353520766744244452570125209600*Pi^4 - 541168587544184255021713296567588828*Log[zt] + 8835557818018172314376937553920000*Pi^4*Log[zt] + 79656324513120966537151192700853120*Log[zt]^2 - 484888304596269221485526822426092800*Zeta[3] + 22088894545045430785942343884800000*Pi^2*Zeta[3] - 265790302811501163666788551878144000*Log[zt]*Zeta[3] - 66266683635136292357827031654400000*Log[zt]^2*Zeta[3] - 2186800559959497647808292044595200000*Zeta[5]))/3946046243293776061440000 + (zt^12*(122959852991320974248597365205 - 2885274907414915106940433200*Pi^2 + 1913079165040173228782745600*Pi^4 - 59029244136471619135014063768*Log[zt] + 960112586948968543039488000*Pi^4*Log[zt] + 8655824722244745320821299600*Log[zt]^2 - 52333817536362997472918572800*Zeta[3] + 2400281467372421357598720000*Pi^2*Zeta[3] - 28696187475602598431741184000*Log[zt]*Zeta[3] - 7200844402117264072796160000*Log[zt]^2*Zeta[3] - 237627865269869714402273280000*Zeta[5]))/23381269604453376000 + (zt^10*(728561669299878845331917 - 16941589913451528082800*Pi^2 + 11129429157252956928000*Pi^4 - 348473898923523825219840*Log[zt] + 5637533415786639360000*Pi^4*Log[zt] + 50824769740354584248400*Log[zt]^2 - 304357318808744942496000*Zeta[3] + 14093833539466598400000*Pi^2*Zeta[3] - 166941437358794353920000*Log[zt]*Zeta[3] - 42281500618399795200000*Log[zt]^2*Zeta[3] - 1395289520407193241600000*Zeta[5]))/7258964428800000 + (zt^8*(7524113699967845659 - 172526859225579600*Pi^2 + 111708549259776000*Pi^4 - 3578108617146888180*Log[zt] + 57410542264320000*Pi^4*Log[zt] + 517580577676738800*Log[zt]^2 - 3054532022896032000*Zeta[3] + 143526355660800000*Pi^2*Zeta[3] - 1675628238896640000*Log[zt]*Zeta[3] - 430579066982400000*Log[zt]^2*Zeta[3] - 14209109210419200000*Zeta[5]))/3734035200000 + (zt^6*(17138405447683 - 383393189700*Pi^2 + 241881552000*Pi^4 - 8066031113160*Log[zt] + 127578240000*Pi^4*Log[zt] + 1150179569100*Log[zt]^2 - 6620327964000*Zeta[3] + 318945600000*Pi^2*Zeta[3] - 3628223280000*Log[zt]*Zeta[3] - 956836800000*Log[zt]^2*Zeta[3] - 31575614400000*Zeta[5]))/388800000 + (zt^4*(180216635 - 3803580*Pi^2 + 2255040*Pi^4 - 82660050*Log[zt] + 1264896*Pi^4*Log[zt] + 11410740*Log[zt]^2 - 62307360*Zeta[3] + 3162240*Pi^2*Zeta[3] - 33825600*Log[zt]*Zeta[3] - 9486720*Log[zt]^2*Zeta[3] - 313061760*Zeta[5]))/155520 + (zt^2*(10065 - 195*Pi^2 + 136*Pi^4 - 4635*Log[zt] + 120*Pi^4*Log[zt] + 585*Log[zt]^2 - 2160*Zeta[3] + 300*Pi^2*Zeta[3] - 2040*Log[zt]*Zeta[3] - 900*Log[zt]^2*Zeta[3] - 29700*Zeta[5]))/360 + (zt*(480 - 15*Pi^2 - 2*Pi^4 - 270*Log[zt] - 6*Pi^4*Log[zt] + 45*Log[zt]^2 - 300*Zeta[3] - 15*Pi^2*Zeta[3] + 30*Log[zt]*Zeta[3] + 45*Log[zt]^2*Zeta[3] + 1485*Zeta[5]))/90 + (zt^3*(-4243885 + 85095*Pi^2 - 46008*Pi^4 + 1908630*Log[zt] - 28512*Pi^4*Log[zt] - 255285*Log[zt]^2 + 1305180*Zeta[3] - 71280*Pi^2*Zeta[3] + 690120*Log[zt]*Zeta[3] + 213840*Log[zt]^2*Zeta[3] + 7056720*Zeta[5]))/19440 + (zt^5*(-536293836323 + 11745584100*Pi^2 - 7243344000*Pi^4 + 250115558760*Log[zt] - 3908736000*Pi^4*Log[zt] - 35236752300*Log[zt]^2 + 198664380000*Zeta[3] - 9771840000*Pi^2*Zeta[3] + 108650160000*Log[zt]*Zeta[3] + 29315520000*Log[zt]^2*Zeta[3] + 967412160000*Zeta[5]))/77760000 + (zt^7*(-27426620180131451 + 622408074498000*Pi^2 - 398664268128000*Pi^4 + 12986563738899870*Log[zt] - 207114485760000*Pi^4*Log[zt] - 1867224223494000*Log[zt]^2 + 10903306954932000*Zeta[3] - 517786214400000*Pi^2*Zeta[3] + 5979964021920000*Log[zt]*Zeta[3] + 1553358643200000*Log[zt]^2*Zeta[3] + 51260835225600000*Zeta[5]))/93350880000 + (zt^9*(-34139880312469671692227 + 788993211690552934800*Pi^2 - 515033764243746048000*Pi^4 + 16288035230426859239040*Log[zt] - 262547710011740160000*Pi^4*Log[zt] - 2366979635071658804400*Log[zt]^2 + 14083116325881162336000*Zeta[3] - 656369275029350400000*Pi^2*Zeta[3] + 7725506463656190720000*Log[zt]*Zeta[3] + 1969107825088051200000*Log[zt]^2*Zeta[3] + 64980558227905689600000*Zeta[5]))/2419654809600000 + (zt^11*(-7682653606362427764679827673 + 179538380302383382773533040*Pi^2 - 118546288309787238322329600*Pi^4 + 3682090784271679349189415048*Log[zt] - 59743720900034277765120000*Pi^4*Log[zt] - 538615140907150148320599120*Log[zt]^2 + 3242387272776411868322860800*Zeta[3] - 149359302250085694412800000*Pi^2*Zeta[3] + 1778194324646808574834944000*Log[zt]*Zeta[3] + 448077906750257083238400000*Log[zt]^2*Zeta[3] + 14786570922758483746867200000*Zeta[5]))/10627849820206080000 + (zt^13*(-128803926415285590698672933323311659 + 3032795908315631085325916616478080*Pi^2 - 2017927604502111049425033695539200*Pi^4 + 61920503124435584556735425395928436*Log[zt] - 1009202110265514203790249738240000*Pi^4*Log[zt] - 9098387724946893255977749849434240*Log[zt]^2 + 55211341903904642923305371390457600*Zeta[3] - 2523005275663785509475624345600000*Pi^2*Zeta[3] + 30268914067531665741375505433088000*Log[zt]*Zeta[3] + 7569015826991356528426873036800000*Log[zt]^2*Zeta[3] + 249777522290714765438086810214400000*Zeta[5]))/3338962205863964359680000 + (zt^15*(-321649691014819093114855050820972260721 + 7614753493386377105282440449448404480*Pi^2 - 5094597156207809167752541359632179200*Pi^4 + 154965723142596358558274189500354190856*Log[zt] - 2533907828613176037103900278620160000*Pi^4*Log[zt] - 22844260480159131315847321348345213440*Log[zt]^2 + 139434853724500954662722121999959001600*Zeta[3] - 6334769571532940092759750696550400000*Pi^2*Zeta[3] + 76418957343117137516288120394482688000*Log[zt]*Zeta[3] + 19004308714598820278279252089651200000*Log[zt]^2*Zeta[3] + 627142187581761069183215318958489600000*Zeta[5]))/151922780366810378365440000;      (* through zt^15 *)

FNNLOcoll = (zt^12*(427876238630769761802877227914123052854346051472307 - 10040192347266032247491069112580722924286367264640*Pi^2 + 6657141311935745875245433006459994582046090316800*Pi^4 - 205410223775987768273430774914086198738001731503840*Log[zt] - 8966138843228117899173950693571870067200*Pi^2*Log[zt] + 3341004012519290821031057957508218113937080320000*Pi^4*Log[zt] + 30120577017235000378415741768252495761605379252320*Log[zt]^2 - 107866612743727442410597067528668416000*Pi^2*Log[zt]^2 - 182111448823380650269698468922309999480004621952000*Zeta[3] + 8352510031298227052577644893770545284842700800000*Pi^2*Zeta[3] - 99857119677225569986197498742150610811460134912000*Log[zt]*Zeta[3] - 25057530093894681157732934681311635854528102400000*Log[zt]^2*Zeta[3] - 826898493098524478205186844483283983199427379200000*Zeta[5]))/81362245040982985132564645221624176640000 + (zt^10*(1105348707160774540708074508420363589726963 - 25703197907486913998079005492857247572800*Pi^2 + 16885186967975792901514723593397624176000*Pi^4 - 528692581871889330446840836831255860502185*Log[zt] - 1376080654377713881126526588592000*Pi^2*Log[zt] + 8553071717155831202852567422884433920000*Pi^4*Log[zt] + 77109590608518473222545180799837233843500*Log[zt]^2 - 21669197684461826113929394080000*Pi^2*Log[zt]^2 - 461760429649069734621935245253201721024000*Zeta[3] + 21382679292889578007131418557211084800000*Pi^2*Zeta[3] - 253277804062671754118040579674865081600000*Log[zt]*Zeta[3] - 64148037878668734021394255671633254400000*Log[zt]^2*Zeta[3] - 2116885249996068222706010437163897395200000*Zeta[5]))/11013051058455892801432350873600000 + (zt^8*(9514396915910575433386447594001 - 218163980630534969592141980400*Pi^2 + 141257770401465130522453344000*Pi^4 - 4524580024353518401086420726120*Log[zt] - 683794875966349427280000*Pi^2*Log[zt] + 72596818024999278321991680000*Pi^4*Log[zt] + 654490811765561231077744327200*Log[zt]^2 - 15223943839867963200000*Pi^2*Log[zt]^2 - 3862508078698063901780401728000*Zeta[3] + 181492045062498195804979200000*Pi^2*Zeta[3] - 2118866168982481644270504960000*Log[zt]*Zeta[3] - 544476135187494587414937600000*Log[zt]^2*Zeta[3] - 17967712461187321384692940800000*Zeta[5]))/4721764735565202124800000 + (zt^6*(65063644713725965382729 - 1455578380071403156800*Pi^2 + 918308855795282028000*Pi^4 - 30618799087481421267990*Log[zt] - 254453393579616000*Pi^2*Log[zt] + 484354414954206720000*Pi^4*Log[zt] + 4366534532912263334700*Log[zt]^2 - 9225564080040000*Pi^2*Log[zt]^2 - 25130289489928772688000*Zeta[3] + 1210886037385516800000*Pi^2*Zeta[3] - 13774357607600842560000*Log[zt]*Zeta[3] - 3632658112156550400000*Log[zt]^2*Zeta[3] - 119877717701166163200000*Zeta[5]))/1476090252806400000 + (zt^4*(143574492872803 - 3034686232900*Pi^2 + 1804221846000*Pi^4 - 65796229177420*Log[zt] - 25154934000*Pi^2*Log[zt] + 1012338432000*Pi^4*Log[zt] + 9127719774600*Log[zt]^2 - 2160900000*Pi^2*Log[zt]^2 - 49524098904000*Zeta[3] + 2530846080000*Pi^2*Zeta[3] - 26988776640000*Log[zt]*Zeta[3] - 7592538240000*Log[zt]^2*Zeta[3] - 250553761920000*Zeta[5]))/124467840000 + (zt^2*(81805 + 9735*Pi^2 + 1533*Pi^4 - 65690*Log[zt] - 3630*Pi^2*Log[zt] + 1608*Pi^4*Log[zt] + 10470*Log[zt]^2 + 450*Pi^2*Log[zt]^2 - 2520*Zeta[3] + 4320*Pi^2*Zeta[3] - 41040*Log[zt]*Zeta[3] - 12960*Log[zt]^2*Zeta[3] - 374760*Zeta[5]))/4320 + (zt*(2448 - 192*Pi^2 + 5*Pi^4 - 720*Log[zt] + 48*Pi^2*Log[zt] + 72*Log[zt]^2 - 144*Zeta[3] - 144*Log[zt]*Zeta[3] + 216*Zeta[5]))/144 + (zt^3*(-736065504 + 14812300*Pi^2 - 7710750*Pi^4 + 325571715*Log[zt] - 468000*Pi^2*Log[zt] - 4752000*Pi^4*Log[zt] - 42053025*Log[zt]^2 - 135000*Pi^2*Log[zt]^2 + 216963000*Zeta[3] - 11880000*Pi^2*Zeta[3] + 120690000*Log[zt]*Zeta[3] + 35640000*Log[zt]^2*Zeta[3] + 1176120000*Zeta[5]))/3240000 + (zt^5*(-77295036529871869 + 1692294540778800*Pi^2 - 1043498177820000*Pi^4 + 36063806853904270*Log[zt] - 2118694536000*Pi^2*Log[zt] - 563092508160000*Pi^4*Log[zt] - 5077184876801100*Log[zt]^2 - 108909360000*Pi^2*Log[zt]^2 + 28651735513800000*Zeta[3] - 1407731270400000*Pi^2*Zeta[3] + 15655969435680000*Log[zt]*Zeta[3] + 4223193811200000*Log[zt]^2*Zeta[3] + 139365395769600000*Zeta[5]))/11202105600000 + (zt^7*(-14450680361020310465420527887 + 327935172465621908068681800*Pi^2 - 210049690205574050579748000*Pi^4 + 6842540396985013710638789140*Log[zt] - 7745405389072919568000*Pi^2*Log[zt] - 109125229444173560217600000*Pi^4*Log[zt] - 983815326875336261594488200*Log[zt]^2 - 214696643895573840000*Pi^2*Log[zt]^2 + 5744896043307642556407072000*Zeta[3] - 272813073610433900544000000*Pi^2*Zeta[3] + 3150751281638663784201120000*Log[zt]*Zeta[3] + 818439220831301701632000000*Log[zt]^2*Zeta[3] + 27008494287432956153856000000*Zeta[5]))/49185049328804188800000 + (zt^9*(-33385650654345527478502752157533995311 + 771562417869621462528674656120094400*Pi^2 - 503655484750045188501212977408704000*Pi^4 + 15928201083055300225469956663294924620*Log[zt] - 317303387277593932699323840000*Pi^2*Log[zt] - 256747427804790167290063560622080000*Pi^4*Log[zt] - 2314687881620548151283543499875553200*Log[zt]^2 - 5868549292844363789664000000*Pi^2*Log[zt]^2 + 13771992961750498819814229112761408000*Zeta[3] - 641868569511975418225158901555200000*Pi^2*Zeta[3] + 7554832407694448886149652770818560000*Log[zt]*Zeta[3] + 1925605708535926254675476704665600000*Log[zt]^2*Zeta[3] + 63544988381685566404290731253964800000*Zeta[5]))/2366199074874847479992524800000 + (zt^11*(-26271655168123354303236732784428273215221511 + 613950680417433391411536540324039462524160*Pi^2 - 405381704523197810313250304491732142342400*Pi^4 + 12591303109490131055415386964537735174083928*Log[zt] - 4254484351991913564397061936947200*Pi^2*Log[zt] - 204300039746780169856458501716730040320000*Pi^4*Log[zt] - 1841852051948401825304728119591882977802480*Log[zt]^2 - 58124436141850545340892962944000*Pi^2*Log[zt]^2 + 11087689932239370870514767856669210249324800*Zeta[3] - 510750099366950424641146254291825100800000*Pi^2*Zeta[3] + 6080725568948507465331951077185784420352000*Log[zt]*Zeta[3] + 1532250298100851273923438762875475302400000*Log[zt]^2*Zeta[3] + 50564259837328092039473479174890684979200000*Zeta[5]))/36343068492904446244726757882880000 + (zt^13*(-12750696145883346492015568732276890243331557720884798021 + 300225778630280448761452760839163319499430502679980000*Pi^2 - 199760849276063238390505368804807372428191946904000000*Pi^4 + 6129700721497181668283533655593380249729099843214009800*Log[zt] - 34431732143921794122841372799308746264000000*Pi^2*Log[zt] - 99904015480116020632569669785711818384648396800000000*Pi^4*Log[zt] - 900677335992211794648367322545700984288661834759540000*Log[zt]^2 - 369186323378829043964841153743954400000000*Pi^2*Log[zt]^2 + 5465540252730511376080745243452118137552148127216000000*Zeta[3] - 249760038700290051581424174464279545961620992000000000*Pi^2*Zeta[3] + 2996412739146353945179224909487552336793456448960000000*Log[zt]*Zeta[3] + 749280116100870154744272523392838637884862976000000000*Log[zt]^2*Zeta[3] + 24726243831328715106560993271963675050200478208000000000*Zeta[5]))/330534120478993377101043871212848217600000000;      (* = FPcoll + FEcoll through zt^13 *)

(* ---------------------------------------- back-to-back, y = 1 - zt -> 0 ---------------------------------------- *)
FLOb2b = -Log[y];      (* exact *)

FNLOb2b = (y^6*(261712 - 10275*Pi^2 - 267840*Log[y]))/1728000 + (y^9*(86240780288 - 2411443125*Pi^2 - 142733230080*Log[y] - 3251404800*Log[y]^2))/2184944025600 + (y^10*(2395802624 - 52490025*Pi^2 - 4612751360*Log[y] - 120422400*Log[y]^2))/86704128000 + (y^7*(858226048 - 31476375*Pi^2 - 1039288320*Log[y] - 11289600*Log[y]^2))/9483264000 + (y^8*(36865008 - 1211525*Pi^2 - 52330880*Log[y] - 940800*Log[y]^2))/632217600 + (y^4*(401 - 15*Pi^2 - 276*Log[y] + 12*Log[y]^2))/576 + (y^3*(1880 - 49*Pi^2 - 944*Log[y] + 72*Log[y]^2))/576 + (y^5*(1986112 - 79575*Pi^2 - 1691520*Log[y] + 28800*Log[y]^2))/6912000 + (Pi^2*Log[y] + 2*Log[y]^3 + 2*Zeta[3])/4 + (y*(-36 - Pi^2 + 18*Pi^2*Log[2] + 12*Log[y] + 2*Pi^2*Log[y] + 9*Log[y]^2 - 4*Log[y]^3 + 3*Zeta[3]))/12 + (y^2*(-177 + 4*Pi^2 - 24*Pi^2*Log[2] + 138*Log[y] - 4*Pi^2*Log[y] - 45*Log[y]^2 + 4*Log[y]^3 + 36*Zeta[3]))/24;      (* through y^10 *)

FPb2b = (y^11*(-2425634058441577294989544 - 22049248640998005105525*Pi^2 + 8435553382079360633250*Pi^4 + 33109618262746259619000*Pi^2*Log[2] - 16044676672057886160000*Pi^2*Log[2]^2 - 8022338336028943080000*Log[2]^4 + 1506826090610485276262400*Log[y] + 149445918510440251392000*Pi^2*Log[y] + 504367820187679236096000*Log[y]^2 + 3728407166555258880000*Pi^2*Log[y]^2 + 143568518873432260608000*Log[y]^3 + 50383880629125120000*Log[y]^4 - 192536120064694633920000*PolyLog[4, 1/2] + 1516741601193760255429500*Zeta[3] - 54414591079455129600000*Log[y]*Zeta[3]))/2394242007496025702400000 + (y^12*(-401268001427316589843736 - 4356386523460614171375*Pi^2 + 1383279844425048801000*Pi^4 + 5335554858747504237000*Pi^2*Log[2] - 2858530486698588240000*Pi^2*Log[2]^2 - 1429265243349294120000*Log[2]^4 + 262495866943455610798080*Log[y] + 25696381525528412160000*Pi^2*Log[y] + 90157131483996487680000*Log[y]^2 + 604606567549501440000*Pi^2*Log[y]^2 + 24675031404089966592000*Log[y]^3 + 28790788930928640000*Log[y]^4 - 34302365840383058880000*PolyLog[4, 1/2] + 261208444881475991938500*Zeta[3] - 8291747212107448320000*Log[y]*Zeta[3]))/456046096665909657600000 + (y^10*(-4404680167020464062 - 31854420004416975*Pi^2 + 15435469697854500*Pi^4 + 61864184968157250*Pi^2*Log[2] - 26383531671630000*Pi^2*Log[2]^2 - 13191765835815000*Log[2]^4 + 2582615828671441920*Log[y] + 260018239574016000*Pi^2*Log[y] + 840352436917862400*Log[y]^2 + 6882573680640000*Pi^2*Log[y]^2 + 250179163508736000*Log[y]^3 - 215080427520000*Log[y]^4 - 316602380059560000*PolyLog[4, 1/2] + 2634257854982777625*Zeta[3] - 108400535470080000*Log[y]*Zeta[3]))/3716589787545600000 + (y^9*(-150127471741917104 - 793616793943500*Pi^2 + 529096661296875*Pi^4 + 2175939111906000*Pi^2*Log[2] - 781475461200000*Pi^2*Log[2]^2 - 390737730600000*Log[2]^4 + 82406049716183040*Log[y] + 8452444815360000*Pi^2*Log[y] + 26011633503744000*Log[y]^2 + 237027409920000*Pi^2*Log[y]^2 + 8161239711744000*Log[y]^3 - 21946982400000*Log[y]^4 - 9377705534400000*PolyLog[4, 1/2] + 85469349987945000*Zeta[3] - 4108475105280000*Log[y]*Zeta[3]))/106188279644160000 + (y^7*(-86929455041864 - 111559116550*Pi^2 + 305974050375*Pi^4 + 1359175671000*Pi^2*Log[2] - 244860840000*Pi^2*Log[2]^2 - 122430420000*Log[2]^4 + 40134017296640*Log[y] + 4393310208000*Pi^2*Log[y] + 11917921881600*Log[y]^2 + 134346240000*Pi^2*Log[y]^2 + 4332459264000*Log[y]^3 - 43464960000*Log[y]^4 - 2938330080000*PolyLog[4, 1/2] + 44300938783500*Zeta[3] - 3129477120000*Log[y]*Zeta[3]))/39829708800000 + (y^8*(-1101681043580 - 3610191879*Pi^2 + 3891729450*Pi^4 + 16540772220*Pi^2*Log[2] - 4615682400*Pi^2*Log[2]^2 - 2307841200*Log[2]^4 + 559565812544*Log[y] + 58876769280*Pi^2*Log[y] + 171182402496*Log[y]^2 + 1738598400*Pi^2*Log[y]^2 + 57254077440*Log[y]^3 - 316108800*Log[y]^4 - 55388188800*PolyLog[4, 1/2] + 594287167950*Zeta[3] - 34139750400*Log[y]*Zeta[3]))/637275340800 + (y^5*(-16633152544 + 15799400*Pi^2 + 55523625*Pi^4 + 290916000*Pi^2*Log[2] + 38880000*Pi^2*Log[2]^2 + 19440000*Log[2]^4 + 5640328960*Log[y] + 769152000*Pi^2*Log[y] + 1596494400*Log[y]^2 + 20160000*Pi^2*Log[y]^2 + 826752000*Log[y]^3 - 24480000*Log[y]^4 + 466560000*PolyLog[4, 1/2] + 7845282000*Zeta[3] - 933120000*Log[y]*Zeta[3]))/4147200000 + (y^6*(-17884675876 + 7869150*Pi^2 + 62026875*Pi^4 + 293577750*Pi^2*Log[2] - 14985000*Pi^2*Log[2]^2 - 7492500*Log[2]^4 + 7282788240*Log[y] + 855792000*Pi^2*Log[y] + 2110838400*Log[y]^2 + 25920000*Pi^2*Log[y]^2 + 867888000*Log[y]^3 - 15120000*Log[y]^4 - 179820000*PolyLog[4, 1/2] + 8644093875*Zeta[3] - 777600000*Log[y]*Zeta[3]))/6220800000 + (y^3*(-7256320 - 478320*Pi^2 + 10107*Pi^4 + 142560*Pi^2*Log[2] + 181440*Pi^2*Log[2]^2 + 90720*Log[2]^4 + 2965440*Log[y] + 515520*Pi^2*Log[y] - 1374480*Log[y]^2 - 12960*Pi^2*Log[y]^2 + 800640*Log[y]^3 - 49680*Log[y]^4 + 2177280*PolyLog[4, 1/2] + 5963760*Zeta[3] - 1088640*Log[y]*Zeta[3]))/622080 + (y^4*(-749657 - 3546*Pi^2 + 2259*Pi^4 + 14472*Pi^2*Log[2] + 6480*Pi^2*Log[2]^2 + 3240*Log[2]^4 + 189708*Log[y] + 37008*Pi^2*Log[y] + 41994*Log[y]^2 + 432*Pi^2*Log[y]^2 + 45072*Log[y]^3 - 2160*Log[y]^4 + 77760*PolyLog[4, 1/2] + 390420*Zeta[3] - 62208*Log[y]*Zeta[3]))/124416 + (y*(20160 + 1560*Pi^2 - 692*Pi^4 - 4320*Pi^2*Log[2] + 1482*Pi^4*Log[2] + 2880*Pi^2*Log[2]^2 - 3840*Pi^2*Log[2]^3 + 1440*Log[2]^4 - 1152*Log[2]^5 - 2880*Log[y] - 240*Pi^2*Log[y] - 100*Pi^4*Log[y] + 360*Log[y]^2 - 540*Pi^2*Log[y]^2 - 240*Log[y]^3 + 100*Pi^2*Log[y]^3 - 480*Log[y]^4 + 144*Log[y]^5 + 34560*PolyLog[4, 1/2] + 138240*PolyLog[5, 1/2] - 1440*Zeta[3] - 660*Pi^2*Zeta[3] - 4320*Log[y]*Zeta[3] + 2880*Log[y]^2*Zeta[3] - 131265*Zeta[5]))/1440 + (-61*Pi^4*Log[y] - 120*Pi^2*Log[y]^3 - 90*Log[y]^5 - 240*Pi^2*Zeta[3] - 1980*Log[y]^2*Zeta[3] - 2520*Zeta[5])/720 + (y^2*(86580 - 1410*Pi^2 + 947*Pi^4 + 6480*Pi^2*Log[2] - 1920*Pi^4*Log[2] - 6720*Pi^2*Log[2]^2 + 4800*Pi^2*Log[2]^3 - 3360*Log[2]^4 + 1440*Log[2]^5 - 64440*Log[y] - 1320*Pi^2*Log[y] + 200*Pi^4*Log[y] + 24390*Log[y]^2 + 1620*Pi^2*Log[y]^2 - 7800*Log[y]^3 - 40*Pi^2*Log[y]^3 + 2340*Log[y]^4 - 144*Log[y]^5 - 80640*PolyLog[4, 1/2] - 172800*PolyLog[5, 1/2] - 64080*Zeta[3] + 3060*Pi^2*Zeta[3] + 25920*Log[y]*Zeta[3] - 2160*Log[y]^2*Zeta[3] + 169380*Zeta[5]))/2880;      (* through y^12 *)

FEb2b = -2*S0one*y + (y^10*(60974992319922545913 + 3812685831263181600*Pi^2 - 4677368415641600000*S0one - 50897018112551122680*Log[y] - 5092870647713184000*Pi^2*Log[y] - 12384621798086815200*Log[y]^2 - 5092870647713184000*Log[y]^3 - 45944191879885152000*Zeta[3]))/111127486440499200000 + (y^9*(271627030887303933 + 16017031121565600*Pi^2 - 22101554585600000*S0one - 224643551426705880*Log[y] - 20932822630944000*Pi^2*Log[y] - 55339370388943200*Log[y]^2 - 20932822630944000*Log[y]^3 - 197471910136032000*Zeta[3]))/457314759014400000 + (y^8*(2323327252998177 + 121584010640400*Pi^2 - 199855398400000*S0one - 1887200792315370*Log[y] - 159086902716000*Pi^2*Log[y] - 496856169973800*Log[y]^2 - 159086902716000*Log[y]^3 - 1622321618148000*Zeta[3]))/3572771554800000 + (y^7*(51373941903 + 2061903600*Pi^2 - 4633600000*S0one - 40064287230*Log[y] - 2913084000*Pi^2*Log[y] - 12349114200*Log[y]^2 - 2913084000*Log[y]^3 - 34295652000*Zeta[3]))/70858800000 + (y^6*(8738974899 + 151939800*Pi^2 - 812800000*S0one - 6154601940*Log[y] - 350892000*Pi^2*Log[y] - 2598690600*Log[y]^2 - 350892000*Log[y]^3 - 5570676000*Zeta[3]))/10497600000 + (y^5*(370785 - 10296*Pi^2 - 34816*S0one - 191196*Log[y] - 6048*Pi^2*Log[y] - 156600*Log[y]^2 - 6048*Log[y]^3 - 231264*Zeta[3]))/373248 + (y^4*(4155 - 666*Pi^2 - 448*S0one + 630*Log[y] + 108*Pi^2*Log[y] - 3618*Log[y]^2 + 108*Log[y]^3 - 3276*Zeta[3]))/3888 + (y^3*(-3231 - 438*Pi^2 - 64*S0one + 3762*Log[y] + 84*Pi^2*Log[y] - 1566*Log[y]^2 + 84*Log[y]^3 - 756*Zeta[3]))/432 + (y^2*(42 + 5*Pi^2 + 6*S0one - 36*Log[y] - 4*Pi^2*Log[y] + 15*Log[y]^2 - 4*Log[y]^3 - 12*Zeta[3]))/3;      (* through y^10 *)

FNNLOb2b = (y^10*(-36212052609115940817702 + 1464435829759129508925*Pi^2 + 236301605604454540500*Pi^4 - 2394812628808499200000*S0one + 947078807677519340250*Pi^2*Log[2] - 403905486360983670000*Pi^2*Log[2]^2 - 201952743180491835000*Log[2]^4 + 13477992447504929541120*Log[y] + 1373069458009460736000*Pi^2*Log[y] + 6524029096155106099200*Log[y]^2 + 105365320476917760000*Pi^2*Log[y]^2 + 1222443042526089216000*Log[y]^3 - 3292666264903680000*Log[y]^4 - 4846865836331804040000*PolyLog[4, 1/2] + 16804427259430144837125*Zeta[3] - 1659503797511454720000*Log[y]*Zeta[3]))/56897273057535590400000 + (y^9*(-191958035376627600624 + 6450794903596169700*Pi^2 + 1166658138159609375*Pi^4 - 11315995947827200000*S0one + 4797945741752730000*Pi^2*Log[2] - 1723153391946000000*Pi^2*Log[2]^2 - 861576695973000000*Log[2]^4 + 66687841293710192640*Log[y] + 7920035630825472000*Pi^2*Log[y] + 29021894236616601600*Log[y]^2 + 522645438873600000*Pi^2*Log[y]^2 + 7277928377352192000*Log[y]^3 - 48393096192000000*Log[y]^4 - 20677840703352000000*PolyLog[4, 1/2] + 87354298733770341000*Zeta[3] - 9059187607142400000*Log[y]*Zeta[3]))/234145156615372800000 + (y^8*(-3945526053992199252 + 103776366592415475*Pi^2 + 22341932306268750*Pi^4 - 204651927961600000*S0one + 94958505718492500*Pi^2*Log[2] - 26498055698100000*Pi^2*Log[2]^2 - 13249027849050000*Log[2]^4 + 1279903772757597120*Log[y] + 175099184459136000*Pi^2*Log[y] + 473956056876052800*Log[y]^2 + 9981076089600000*Pi^2*Log[y]^2 + 165783513442176000*Log[y]^3 - 1814741107200000*Log[y]^4 - 317976668377200000*PolyLog[4, 1/2] + 1750471008321404250*Zeta[3] - 195992039577600000*Log[y]*Zeta[3]))/3658518072115200000 + (y^7*(-126960114907895832 + 2290743050428350*Pi^2 + 669165248170125*Pi^4 - 5696140083200000*S0one + 2972517192477000*Pi^2*Log[2] - 535510657080000*Pi^2*Log[2]^2 - 267755328540000*Log[2]^4 + 38521586764465920*Log[y] + 6027080306688000*Pi^2*Log[y] + 10883580879628800*Log[y]^2 + 293815226880000*Pi^2*Log[y]^2 + 5893999292160000*Log[y]^3 - 95057867520000*Log[y]^4 - 6426127884960000*PolyLog[4, 1/2] + 54726096568090500*Zeta[3] - 6844166461440000*Log[y]*Zeta[3]))/87107573145600000 + (y^6*(-343062650268 + 2643503850*Pi^2 + 1674725625*Pi^4 - 13004800000*S0one + 7926599250*Pi^2*Log[2] - 404595000*Pi^2*Log[2]^2 - 202297500*Log[2]^4 + 98161651440*Log[y] + 17492112000*Pi^2*Log[y] + 15413587200*Log[y]^2 + 699840000*Pi^2*Log[y]^2 + 17818704000*Log[y]^3 - 408240000*Log[y]^4 - 4855140000*PolyLog[4, 1/2] + 144259718625*Zeta[3] - 20995200000*Log[y]*Zeta[3]))/167961600000 + (y^5*(-112619872896 - 887405400*Pi^2 + 499712625*Pi^4 - 3481600000*S0one + 2618244000*Pi^2*Log[2] + 349920000*Pi^2*Log[2]^2 + 174960000*Log[2]^4 + 31643360640*Log[y] + 6317568000*Pi^2*Log[y] - 1291550400*Log[y]^2 + 181440000*Pi^2*Log[y]^2 + 6835968000*Log[y]^3 - 220320000*Log[y]^4 + 4199040000*PolyLog[4, 1/2] + 47481138000*Zeta[3] - 8398080000*Log[y]*Zeta[3]))/37324800000 + (y^3*(-11908960 - 1109040*Pi^2 + 10107*Pi^4 - 92160*S0one + 142560*Pi^2*Log[2] + 181440*Pi^2*Log[2]^2 + 90720*Log[2]^4 + 8382720*Log[y] + 636480*Pi^2*Log[y] - 3629520*Log[y]^2 - 12960*Pi^2*Log[y]^2 + 921600*Log[y]^3 - 49680*Log[y]^4 + 2177280*PolyLog[4, 1/2] + 4875120*Zeta[3] - 1088640*Log[y]*Zeta[3]))/622080 + (y^4*(-616697 - 24858*Pi^2 + 2259*Pi^4 - 14336*S0one + 14472*Pi^2*Log[2] + 6480*Pi^2*Log[2]^2 + 3240*Log[2]^4 + 209868*Log[y] + 40464*Pi^2*Log[y] - 73782*Log[y]^2 + 432*Pi^2*Log[y]^2 + 48528*Log[y]^3 - 2160*Log[y]^4 + 77760*PolyLog[4, 1/2] + 285588*Zeta[3] - 62208*Log[y]*Zeta[3]))/124416 + (y*(20160 + 1560*Pi^2 - 692*Pi^4 - 2880*S0one - 4320*Pi^2*Log[2] + 1482*Pi^4*Log[2] + 2880*Pi^2*Log[2]^2 - 3840*Pi^2*Log[2]^3 + 1440*Log[2]^4 - 1152*Log[2]^5 - 2880*Log[y] - 240*Pi^2*Log[y] - 100*Pi^4*Log[y] + 360*Log[y]^2 - 540*Pi^2*Log[y]^2 - 240*Log[y]^3 + 100*Pi^2*Log[y]^3 - 480*Log[y]^4 + 144*Log[y]^5 + 34560*PolyLog[4, 1/2] + 138240*PolyLog[5, 1/2] - 1440*Zeta[3] - 660*Pi^2*Zeta[3] - 4320*Log[y]*Zeta[3] + 2880*Log[y]^2*Zeta[3] - 131265*Zeta[5]))/1440 + (-61*Pi^4*Log[y] - 120*Pi^2*Log[y]^3 - 90*Log[y]^5 - 240*Pi^2*Zeta[3] - 1980*Log[y]^2*Zeta[3] - 2520*Zeta[5])/720 + (y^2*(126900 + 3390*Pi^2 + 947*Pi^4 + 5760*S0one + 6480*Pi^2*Log[2] - 1920*Pi^4*Log[2] - 6720*Pi^2*Log[2]^2 + 4800*Pi^2*Log[2]^3 - 3360*Log[2]^4 + 1440*Log[2]^5 - 99000*Log[y] - 5160*Pi^2*Log[y] + 200*Pi^4*Log[y] + 38790*Log[y]^2 + 1620*Pi^2*Log[y]^2 - 11640*Log[y]^3 - 40*Pi^2*Log[y]^3 + 2340*Log[y]^4 - 144*Log[y]^5 - 80640*PolyLog[4, 1/2] - 172800*PolyLog[5, 1/2] - 75600*Zeta[3] + 3060*Pi^2*Zeta[3] + 25920*Log[y]*Zeta[3] - 2160*Log[y]^2*Zeta[3] + 169380*Zeta[5]))/2880;      (* = FPb2b + FEb2b through y^10 *)

(* ---------------------------------------- numerical convenience ---------------------------------------- *)
FNNLOcollN[zt0_?NumericQ, d_Integer: 30] := Block[{$MaxExtraPrecision = 2000}, N[N[FNNLOcoll /. I23rule /. zt -> SetPrecision[zt0, d + 80], d + 80], d]];   (* +80: the high-order coefficients are large and cancel *)
FNNLOb2bN[zt0_?NumericQ, d_Integer: 30] := Block[{$MaxExtraPrecision = 2000}, N[N[FNNLOb2b /. I23rule /. y -> SetPrecision[1 - zt0, d + 80], d + 80], d]];

Protect[S0one, I23];   (* reserved symbols of this file *)

